A helicoidal transfer matrix model for inhomogeneous DNA melting

An inhomogeneous helicoidal nearest-neighbor model with continuous degrees of freedom is shown to predict the same DNA melting properties as traditional long-range Ising models, for free DNA molecules in solution, as well as superhelically stressed DNA with a fixed linking number constraint. Without loss of accuracy, the continuous degrees of freedom can be discretized using a minimal number of discretization points, yielding an effective transfer matrix model of modest dimension (d=36). The resulting algorithms to compute DNA melting profiles are both simple and efficient.

==> DNA_melt/Contents.m <==
% Toolbox DNA_MELT
% Copyright (C) 2005 Tom Michoel
% Version 2006/10/12
%
% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 
%%
%% This set of programs is free software; you can redistribute it and/or 
%% modify it under the terms of the GNU General Public License as
%% published by the Free Software Foundation; either version 2 of the
%% License, or (at your option) any later version.
%%
%% This set of programs is distributed in the hope that it will be
%% useful, but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
%% General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License along
%% with this program; if not, write to the Free Software Foundation, Inc.,
%% 675 Mass Ave, Cambridge, MA 02139, USA.
%%
% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 
%%
%% You are welcome to use the code for your research under the terms of the
%% license. However, please acknowledge its use with the following
%% citation:
%%
%%   Tom Michoel and Yves van de Peer, "A helicoidal transfer matrix model
%%      for inhomogeneous DNA melting", Phys. Rev. E 73 011908 (2006),
%%      arXiv:q-bio/0507036
%%
%% Author contact information:
%%
%%  Tom Michoel
%%
%%  Bioinformatics & Evolutionary Genomics
%%  VIB/Ghent University
%%  Technologiepark 927
%%  B-9000 Gent, Belgium
%%
%%  Email: tom.michoel@psb.ugent.be
%%  URL:   <http://www.psb.ugent.be/~tomic/>
%%
% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % %
%
% Before using this toolbox, add DNA_melt directory to path and set the
% model parameters:
%
% >> addpath DIR;
% >> DNA_melt_preferences;
%
% To compute the opening probabilities for sequence "seq" at temperature
% "temp", torque "Gamma", and boundary conditions "bc":
%
% >> prob = melt_prob(temp,Gamma,seq,bc);
%
% "seq" can be a fasta-file or sequence of {1,2,3,4}; for a fasta-file,
% the Bioinformatics toolbox needs to be installed.
%
% If the sequence is about 10^6 base pairs or more, use
%
% >> prob = melt_prob_long(temp,Gamma,seq, N0, d);
%
% "N0" is the window length and "2d" the overlap.
%
% If you want to analyze different sequences at the same temperature and
% torque, first run
%
% >> T = transfer_matrix(temp, Gamma);
%
% followed by (for every sequence)
%
% >> prob = melt_prob(temp,Gamma,seq,T);
%
% To compute the data for plotting a melting curve and melt map, use
%
% >> [temp,gamma,diff,tempr] = melt_curve(tempI, tempF, step, Gamma, seq);
%
% To compute more general expectation values (such as base pair opening
% fluctuations, degrees of untwisting, ...) for testfunctions
% F(r)*G(theta):
%
% >> prob = exp_val_fg(temp,Gamma,seq,F,G,bc);
%
% If more than one sequence is analyzed at the same temperature and
% torque:
% 
% >> T = transfer_matrix(temp, Gamma);
% >> Tx = transfer_matrix_fg(temp,Gamma,F,G);
% >> prob = exp_val_fg(temp,Gamma,seq,F,G,T,Tx,bc);
%
% If the degrees of untwisting are stored in "prob_theta", run
%
% >> [dev_theta, link_diff, hel_dens, prob_phi] = angles(prob_theta,seq);
%
% to obtain the deviations of theta from its zero temperature average,
% the linking difference, the helical density, and the expectation of phi.
%
% To compute the melting probability at fixed helical density sigma:
%
% >> [prob,u,un] = melt_prob_lk(temp,sigma,seq,bc,Gamma,omega);
%
% "prob" contains the probability and "u" and "un" the integrands for the
% denominator, resp. nominators in eq. (10) of the paper. In the input,
% Gamma is a vector containing the torque values for which to compute the
% free energies (the maximum is found by differentiating a cubic splines
% interpolation), and omega is a vector containing the imaginary part of
% the complex integration variables (see eq. (9-10)).
%
% Computation of the melting probability at fixed helical density relies
% on free energy computations for fixed torque. The following functions
% are provided 
%
% >> fe = free_energy(temp,Gamma,seq,bc);
%
% computes the free energy of the system
%
% >> [fe,fen] = free_energy_n(temp,Gamma,seq,bc);
%
% computes the free energy fe as well as an array of position dependent
% free energies fen such that prob(n) = exp(-beta(fen(n)-fe)) is the melting
% probabiliy.
%
% >> [fe,fen] = free_energy_n_fg(temp,Gamma,seq,F,G,bc);
%
% same computation for general test function F*G, i.e., exp_val_fg(n) =
% exp(-beta(fen(n)-fe))
%
% Like for melt_prob and exp_val_fg, all 3 functions can be called with
% optional transfer matrix arguments T, Tx.
%
% To compute the free energy in a temperature interval use
%
% >> [temp,fe] = free_energy_curve(tempI, tempF, step, Gamma, seq);
%
% To have a score of how well the opening probability identifies a
% biological property such as coding/non-coding, write the 
% property as a vector "cod" of 0 and 1, e.g., coding=1, non-coding=0,
% then run  
%
% >> score = overlap(prob,cod);
%
% Specifically for the coding property, the vector "cod" can be extracted
% from a GenBank file if the Bioinformatics toolbox is installed.
%
% >> [cod,A] = extract_coding_gb(GenbankFileName);
%
%
% All functions have a short help section with more info:
%
% >> help functionname;
%
% For an elaborate usage example, see the file "DNAmeltPaperFigs.m" which
% generates all the figures in our paper referenced above.
%


==> DNA_melt/DNA_melt_preferences.m <==
function dna_melt_preferences()
% DNA_MELT_PREFERENCES - Set preferences for DNA_melt programs
%   set model and integration parameters at will, then run this function.   

% MODEL PARAMETERS
kB = 8.617385*10^(-5); % Boltzmann constant [eV/K]
Ds = 0.18; % Morse potential depth C-G [eV]
as = 6.9; % Morse potential inv. width C-G [1/Angstrom]
Dw = 0.12; % Morse potential depth A-T [eV]
aw = 4.2; % Morse potential inv. width A-T [1/Angstrom]
D =[Dw Ds Ds Dw]';
a=[aw as as aw]';
r0 = 10.0; % closed bp radius
sigmaslide = [0.28 0.71 0.82 0.48;
              1.23 1.17 1.02 0.82;
              0.69 0.86 1.17 0.71;
              1.09 0.69 1.23 0.28]; % slide variance
K = 0.1*sigmaslide.^(-1); % anharmonic stacking strength [eV]
%K = (sum(sum(K))/16)*ones(4);
%K = 0.65*ones(4);

alpha = repmat(0.5, [4 4]); % anharmonic stacking inv. width [1/Angstrom]
sigmatwist = [3.3 3.8 4.8 2.8;
              9.5 3.7 5.3 4.8;
              3.8 4.0 3.7 3.8;
              6.7 3.8 9.5 3.3]; % twist variance
E =0.4*sigmatwist.^(-1); % twist energy strength [eV]
%E = (sum(sum(E))/16)*ones(4);
%E = 0.04*ones(4);

h = 3.4; % vertical distance between bps [Angstrom]
theta0 = (pi/180).*[35.9 32.9 34.8 32.4;
                    37.4 31.9 35.1 34.8;
                    37.8 37.4 31.9 32.9;
                    30.6 37.8 37.4 35.9]; % average twist angles
%theta0 = (sum(sum(theta0))/16)*ones(4);
%theta0 = 0.60707*ones(4);


l0 = sqrt(h^2*ones(4) + 4*r0^2*(sin(0.5*theta0)).^2); 
% ground state length between nucleotides on same strand [Angstrom]

% NUMERICAL INTEGRATION PARAMETERS
ML = 36; % size of Gauss-Legendre grid
% if you change ML, replace legz by "legz=legpolzeros(ML)"
legz = [-0.997830462484086;
        -0.988586478902212;
        -0.972027691049698;
        -0.948272984399508;
        -0.917497774515659;
        -0.879929800890397;
        -0.835847166992475;
        -0.785576230132207;
        -0.729489171593557;
        -0.668001236585521;
        -0.601567658135981;
        -0.530680285926245;
        -0.45586394443342;
        -0.377672547119689;
        -0.296684995344028;
        -0.213500892316866;
        -0.128736103809385;
        -0.0430181984737086;
        0.0430181984737086;
        0.128736103809385;
        0.213500892316866;
        0.296684995344028;
        0.377672547119689;
        0.45586394443342;
        0.530680285926245;
        0.601567658135981;
        0.668001236585521;
        0.729489171593557;
        0.785576230132207;
        0.835847166992475;
        0.879929800890397;
        0.917497774515659;
        0.948272984399508;
        0.972027691049698;
        0.988586478902212;
        0.997830462484086]; % roots of Legendre polynomial P_ML


% $$$ ML = 70;
% $$$ legz = [ -0.999418285973576
% $$$          -0.99693625196168
% $$$          -0.99247605521169
% $$$         -0.986045558070399
% $$$         -0.977657405957592
% $$$         -0.967328223664986
% $$$         -0.955078509114293
% $$$         -0.940932579003815
% $$$         -0.924918516897934
% $$$         -0.907068116260923
% $$$         -0.887416816863348
% $$$         -0.866003634213859
% $$$          -0.84287108199898
% $$$         -0.818065087625441
% $$$         -0.791634901007893
% $$$           -0.7636329967719
% $$$         -0.734114970060943
% $$$         -0.703139426151529
% $$$         -0.670767864094077
% $$$         -0.637064554609778
% $$$         -0.602096412485356
% $$$         -0.565932863718808
% $$$         -0.528645707679711
% $$$         -0.490308974557637
% $$$         -0.450998778381648
% $$$         -0.410793165902631
% $$$         -0.369771961638462
% $$$         -0.328016609389643
% $$$         -0.285610010540038
% $$$         -0.242636359463741
% $$$         -0.199180976364858
% $$$          -0.15533013788207
% $$$         -0.111170905794299
% $$$        -0.0667909541675513
% $$$        -0.0222783952861403
% $$$         0.0222783952861403
% $$$         0.0667909541675513
% $$$          0.111170905794299
% $$$           0.15533013788207
% $$$          0.199180976364858
% $$$          0.242636359463741
% $$$          0.285610010540038
% $$$          0.328016609389643
% $$$          0.369771961638462
% $$$          0.410793165902631
% $$$          0.450998778381648
% $$$          0.490308974557637
% $$$          0.528645707679711
% $$$          0.565932863718808
% $$$          0.602096412485356
% $$$          0.637064554609778
% $$$          0.670767864094077
% $$$          0.703139426151529
% $$$          0.734114970060943
% $$$            0.7636329967719
% $$$          0.791634901007893
% $$$          0.818065087625441
% $$$           0.84287108199898
% $$$          0.866003634213859
% $$$          0.887416816863348
% $$$          0.907068116260923
% $$$          0.924918516897934
% $$$          0.940932579003815
% $$$          0.955078509114293
% $$$          0.967328223664986
% $$$          0.977657405957592
% $$$          0.986045558070399
% $$$           0.99247605521169
% $$$           0.99693625196168
% $$$          0.999418285973576];

legw = 2.*(1-legz.^2)./((ML+1).*legz.*legpol(legz,ML) ...
                        - (ML+1).*legpol(legz,ML+1)).^2; % weights
inta = 9.3;
intb = 40;  % integration interval [inta,intb]
xi = (intb-inta)/2.*legz + (intb+inta)/2;   % legendre nodes in [inta,intb]

MC = 24; % size of Gauss-Chebyshev grid
mc=1:MC;
chebz = cos(pi.*(mc-0.5)./MC)'; % roots of Chebyshev polynomial T_MC
chebw = pi/MC; % weights 


% DO NOT CHANGE BELOW %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
setpref('DNA_melt',{'kB','D','a','r0','K','alpha','E','h','theta0','l0',...
                    'ML','legw','xi','MC','chebz','chebw'},...
                   {kB,D,a,r0,K,alpha,E,h,theta0,l0,ML,legw,xi,MC,chebz,chebw});

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function z = legpolzeros(n)
% LEGPOLZEROS - find the zeros of the Legendre polynomial of order n
%   
  global ord
  ZR = zeros(ceil(n/2)+1,n);
  leg = inline('legpol(x)');
  ZR(2,1)=1;
  for l = 2:n
    ZR(ceil(l/2)+1,l)=1;
    ord = l;
    for k = 1+mod(l,2):ceil(l/2)
      ZR(k,l) = fzero(leg, [ZR(k-mod(l,2),l-1) ZR(k+1-mod(l,2),l-1)]);
    end
  end
   
  if mod(n,2) == 0
    z = sort([-ZR(1:ceil(n/2),n).' ZR(1:ceil(n/2),n).'].');
  else
    z = sort([-ZR(2:ceil(n/2),n).' 0  ZR(2:ceil(n/2),n).'].');
  end
  
function l = legpol(x,n)
% LEGPOL - legendre polynomial of order n evaluated at x
%   x is either real value in [-1,1] or a (column) vector of such values
    
  global ord
  
  if nargin == 1
    tmp = legendre(ord,x);
    s = size(x);
    if s(1,1) == 1
      l = tmp(1);
    else
      l = tmp(1,:).';
    end
  else
    tmp = legendre(n,x);
    s = size(x);
    if s(1,1) == 1
      l = tmp(1);
    else
      l = tmp(1,:).';
    end
  end
  

==> DNA_melt/DNAmeltPaperFigs.m <==
% Matlab script to reproduce the figures in the paper:
%
%   Tom Michoel and Yves van de Peer, "A helicoidal transfer matrix model
%      for inhomogeneous DNA melting", Phys. Rev. E 73, 011908 (2006)
%      arXiv:q-bio/0507036
%
% Warning: it takes some time to do all these computations!

%%%% DNA sequences %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% pBR322 sequence
pbr322 = [4 4 2 4 2 1 4 3 4 4  4 3 1 2 1 3 2 4 4 1  4 2 1 4 2 3 1 4 1 1 ...
          3 2 4 4 4 1 1 4 3 2  3 3 4 1 3 4 4 4 1 4 2 1 2 1 3 4 4 1 1 1  4 ...
          4 3 2 4 1 1 2 3 2  1 3 4 2 1 3 3 2 1 2  2 3 4 3 4 1 4 3 1 1  1 ...
          4 2 4 1 1 2 1 1 4 3 2 3 2 4 2 1 4 2 3  4 2 1 4 2 2 4 2 3 3  2 1 ...
          2 2 3 4 2 1 2 2  2 4 3 3 1 4 3 2 4 3  4 1 3 3 2 1 4 1 3 3 2 4 4 ...
          3 3 4 4 1 4 3  2 2 3 3 4 1 2 4 3 2  2 3 3 3 2 2 4 2 4 4  3 2 3 ...
          3 3 1 4 1 4 2  3 4 2 2 1 4 4 2 2 3 1 2 1 3 2 1 4 2 3 2  2 1 3 4 ...
          2 1 2 4 1 4 3 3 2 3 4 3 2 4 3 2  4 1 3 2 3 2 4 1 4 1  4 3 2 3 4 ...
          4 3 1 4 3 2 1 1 4 4 4 2 4 1 4  3 2 3 2 1 2 2 2 3 4  4 2 4 2 3 3 ...
          1 3 2 1  2 4 3 4 2 2 3 1 2 2  3 2 4 4 4 3 3 2 2 3 2 2 3 2 2 2 1 ...
          3 4 2  2 4 3 2 4 2 3 2 4 4  2 3 2 4 1 2 4 4 3 3  1 3 2 2 1 2 4 ...
          1 4 2  3 1 2 4 1 2 3 2 3 1 4 2 1 4 3 3 2 3 1 2  2 1 2 1 2 2 2 3 ...
          4 2  2 4 3 4 3 3 1 4 2 2  4 2 4 1 2 3 2 2 3 3  1 2 3 2 1 4 2 3 ...
          4 3 3 2 2 3 3 2 1 4 2 1 2 2 3 3 2 3 2 2 1 2  1 3 3 4 3 2 3 3 4 ...
          4  3 2 4 3 3 2 3 2 2 4  1 4 1 4 2 3 2 2 3 1 2 1 4 2 1 2 2 3 1 4 ...
          3 3 3 3 1 1 3 1 4 2  3 3 3 2 4 2 3 2 2 1  2 4 4 2 3 3 3 2 4 2 ...
          1 4 3 1 3 2 3 2 4 4 3 4 4 4 2 3 3 2 3 4  3 3 3 4 1 4 3 3 4 3  3 ...
          2 1 3 3 2 2 2 2 3  4 3 3 2 2 3 3 3 3 3  1 2 4 3 4 4 3 3 3 2 3 2 ...
          2 1 4 2 4 2 2 4  4 3 2 1 4 3 2 1 2 2  1 4 4 2 2 4 4 3 2 3  3 2 ...
          3 3 2 3 3 4 3 2  4 2 1 1 2 3 3 2 2 4 2 1 1 2 2 4 1 2 4 1  2 4 3 ...
          3 3 2 4 3 2 4  4 2 2 4 1 1 4 3 2 1 3 3 1 3 4 2 3 2 1 4  1 1 3 3 ...
          3 1 3 1 3 2 3 4 2 3 1 2 2 3 1 4  3 2 2 2 4 4 3 1 3 1  3 2 2 4 4 ...
          2 1 1 2 2  2 1 3 4 2 1 3 2 4 2  2 4 4 2 2 3 3 4 3 3 3 2 3 2 3 3 ...
          3 3 2 1  4 3 1 2 4 1 4 2 3 4  2 3 2 2 3 2 1 2 4 4  1 4 3 1 2 4 ...
          3 4 2 4  4 2 4 4 4 1 4 2 1 4 3 2 1 1 2 4 2 3 4 1  3 3 1 2 1 3 3 ...
          4 3 2  2 3 3 2 1 3 2 3 2 4  2 4 3 3 3 4 2 1 4 4  4 4 2 3 3 2 3 ...
          1 3 3 1 2 2 3 2 4 4 4 2 3  2 4 3 3 1 3 2 3 2 3 1 2 3 1 4 3 1 4 ...
          2 3  3 2 2 4 3 4 2 3 2 4  4 3 2 3 3 4 1 4 4 2 3 3 1 1 4 2 4 4 3 ...
          2  1 2 3 2 2 2 4 2 3 2  4 2 1 1 3 2 2 4 4 2  3 4 2 1 2 4 3 3 4 ...
          2 2 2 3 2 2 1 2 2 1 1 1 2 3 4 4 4 2 3 3 2  3 1 3 1 1 3 2 1 3 3 ...
          2 2 1 4 4 1 4 2 3 2  2 3 3 2 1 4 3 3 2 3  3 2 2 3 1 2 3 2 3 2 4 ...
          3 3 3 2 4 1 2 3 4  2 4 4 3 2 4 3 3 2 3  4 4 2 3 2 3 1 2 3 2  3 ...
          1 3 3 2 4 3 3 1 4  3 3 2 2 4 4 2 2 2 2 1 4 4 1 4 3 1 4 4 2 4 4 ...
          2 4 2 3 2 4 4 2  2 3 3 2 3 3 2 1 4 2  3 3 3 1 4 3 2 2 2 3  2 3 ...
          4 4 3 2 1 3 3 2 2 1 4 3 2 4 3 4 2 2  1 3 3 2 1 3 3 4 1 3  1 4 3 ...
          1 2 3 1 2 2 1  4 2 1 3 3 3 1 2 1 3  2 4 4 2 1 1 3 3 1 4 2 3 2 4 ...
          2 3 2 3 3 2  4 2 4 4 1 2 2 1 3 2  2 4 1 1 2 4 4 2 3 1  4 2 1 2 ...
          4 3 3 1 2 2 3 2 4 3 1 4 2 3 4 2 1 2 3 3 2 3 1 4 4 4  1 4 3 2 2 ...
          3 2 2 4 2  3 3 2 3 1 3 2 1 2 1  4 3 3 1 1 2 3 3 3 4  4 3 3 2 1 ...
          4 3 3 1 4 4 3 4 1 3 3 2 3 2 2  3 2 2 2 4 1 4 1 2 2  4 4 3 4 2 4 ...
          3 2 2 4 2 2 2 2 3 2 3 4 4 3  2 3 4 2 3 2 3 3 4 3 2 1 4 3 3 1 3 ...
          2 2 3  3 3 2 2 1 2 2 4 2 3  1 2 2 4 3 1 1 4 3 3  1 1 3 2 2 3 3 ...
          2 3 3  2 1 2 2 4 2 3 2 4 1 1 2 3 3 1 4 4 2 1 2  2 1 2 4 2 2 1 1 ...
          3 1  1 4 4 3 3 1 3 2 2 1  1 4 2 1 1 4 4 2 4 4  3 2 3 3 1 3 1 1 ...
          2 4 3 4 3 1 1 4 3 2 3 2  1 1 1 2 2 1 1 2 2 2  4 4 3 3 2 1 3 1 1 ...
          2  1 4 1 4 2 2 1 4 2 3 2 3 4 2 2 3 2 2 1 4 2 4 2 2 1 3 2 1 3 2 ...
          2 3 2 1 2 3 2 3 3 2 3 2 1 4 2 4 2 3 3 3  2 1 3 2 3 4 4 3 3 3  4 ...
          2 2 4 3 3 2 2 1 2 3 3 3 4 3 2 3 2 1 4  3 1 4 2 3 4 3 2 4 2  2 4 ...
          3 4 2 3 4 4 3 1  3 3 1 2 2 2 3 3 2 4  1 3 3 2 4 3 3 2 3 3 3 3 4 ...
          4 3 2 2 4 4 1  2 4 3 3 4 4 1 3 2 1  3 1 1 4 3 1 1 4 2 1 2 2 3 1 ...
          4 1 2 3 2 3  1 3 2 3 1 1 2 3 4 3 1 1 3 2 3 1 2 4 3 2  4 3 2 4 3 ...
          2 1 1 1 1  2 3 4 2 4 3 2 3 1 2  2 4 3 1 3 2 1 1 2 1  1 2 1 4 3 ...
          1 1 4 3 3 4 2 4 4 2 3 3 4 4 4 2 2 3 4 3 4 4 4 2 3  4 1 1 1 3 4 ...
          2 4 3 3  1 1 1 2 3 2 3 3 1 1 3 4 2 1 3 2 3 2 2 2 4 3 2 1 2 2 1 ...
          4 4 1  4 3 4 4 2 2 3 3 1 4  2 4 3 2 1 4 2 3 2 1  3 3 1 4 3 2 4 ...
          3 2 4  3 3 2 4 1 2 2 2 4 3 4 3 3 1 1 2 1 2 2 4  1 2 1 4 2 4 3 4 ...
          1 4  4 1 1 2 3 1 1 3 2 3  2 4 3 3 2 1 4 4 3 1  2 2 2 4 3 1 3 4 ...
          3 1 4 4 4 4 4 2 4 2 4 3  3 4 2 2 2 3 2 2 3 2  1 4 2 2 1 4 1 2 2 ...
          3 2 2 1 3 4 4 3 4 4 4  1 2 2 2 4 2 1 2 1 1 2 3 4 4 2 2 1 3 4 1 ...
          1 2 2 3 3 3 2 1 4 3  4 4 2 1 4 2 1 4 2 1 3 4 1 1 2 2 2 3 4 1  4 ...
          2 3 4 3 1 3 2 1 4 2 2 4 2 4 2 4 2 3 4  4 4 2 1 4 2 3 3 4 1  4 2 ...
          1 4 4 1 2 2 2 2  2 1 4 3 1 1 2 1 3 1 1 1 4 4 2 2 2 2 2 4 4 1 2 ...
          1 2 3 3 1 3 3  2 1 4 2 1 1 3 4 3 1 2 2 1 1 1 2 1 3 3 1  1 1 1 1 ...
          1 2 2 3 2 2  2 4 4 1 1 2 1 4 3 3 2 2 2 3 2 4 4 4 1 4  2 1 3 1 1 ...
          3 2 2 1 3  1 2 1 4 4 1 1 2 3 2  4 4 2 4 3 3 1 3 1 1  1 2 4 2 1 ...
          1 2 3 1 3 2 4 3 3 1 2 3 2 3 3  1 4 3 1 1 2 1 3 3 2 1 3 1 2 1 4 ...
          2 4 3 4  3 1 1 4 2 3 2 4 4 2  1 2 3 1 2 2 1 2 3 2 4 3 1 4 3 1 3 ...
          2 4 4 4 1 2 2 3 2 1 3 2 4  3 2 2 4 2 3 2 3 2 3  4 4 4 2 3 3 4 3 ...
          1 4  3 1 2 3 3 4 3 1 1 1 1 2 2 4 2 4 3 1 2 1  2 1 4 3 2 1 3 2 4 ...
          2  2 2 3 3 1 3 1 2 3 3  4 2 1 2 1 3 2 4 4 3 4 2 4 3 4 1 1 3 2 3 ...
          3 1 4 3 2 2 3 3 3 1  3 2 1 3 1 2 1 1 3 2  2 2 3 4 2 1 3 3 3 2 ...
          3 2 3 4 2 1 3 2 3 3  3 4 3 4 4 3 3 2 3 3 3 4 3 4 2 3 3 3 3 2 3 ...
          2 1 3 2 2 1 4 3 1  2 2 2 1 3 4 2 1 2 3  4 1 3 2 3 1 4 1 3 2  3 ...
          3 1 3 4 3 4 1 4 1 2 4 3 3 2 4 4 1 1 2  4 1 4 3 2 3 3 2 1 4  2 1 ...
          3 1 3 2 1 3 1 4  4 3 4 1 2 4 3 1 3 1  3 4 3 2 1 2 2 1 4 1 4 3 2 ...
          3 3 4 3 4 3 1  1 1 4 1 2 2 3 2 1 2  1 3 1 4 3 2 3 4 1 1  3 3 1 ...
          3 1 1 1 1 4 1  2 2 3 2 1 4 2 1 3 3 2 3 2 4 2 4 4 2 2 3  2 4 4 2 ...
          2 4 2 3 2 4  2 1 2 4 3 1 2 4 2 3  2 4 3 2 3 2 4 2 3 3 4 2 3 4 4 ...
          2 3 3 2 4 3 2 3 3 2 3 1 3 2 3  3 4 1 4 2 1 3 2 4 2  1 2 4 2 1 1 ...
          1 3 3 2 3 3 4 1 1 4 1 2 3 3  4 4 1 4 2 2 1 2 1 3 1 1 4 2 1 3 3 ...
          3 3 1  4 1 1 2 3 2 1 3 3 1  1 1 3 1 1 2 1 4 3 4  3 1 3 2 1 1 1 ...
          1 3 3  2 2 1 3 2 1 1 1 1 3 3 2 2 1 3 3 1 1 2 2  3 4 1 1 1 1 1 3 ...
          3 2  2 3 2 3 4 4 3 2 4 3 3 2 3 4 4 4 4 4 2 2  1 4 1 3 3 2 4 2 2 ...
          3 2 2 2 2 2 2 4 3 1 2  3 1 3 2 1 4 2 1 2 1  1 1 1 1 4 2 3 1 2 3 ...
          2 4 2 1 1 3 4 2 1 3 1 3 3 4 3 3 2 3 1 1 1 2 2 2 3 1 2 1 3 3  1 ...
          2 4 1 4 1 1 1 3 1 4 1 2 2 1 3 3 2 3 4  4 4 2 2 2 2 2 4 3 3  1 1 ...
          3 2 4 2 2 2 4 2 3 4 3 2 3 2 4 2 4 2  2 4 3 4 4 2 2 3 1 2  2 2 4 ...
          3 2 2 3 2 4 4  1 2 2 3 3 1 4 1 2 2  4 3 4 2 2 3 2 2 4 4 4 2 4 2 ...
          2 2 4 4 2 3  3 3 1 1 3 2 3 4 3 3  2 3 2 4 4 4 2 4 2 1 4 1 3 2 4 ...
          2 1 2 3 2  4 3 4 1 3 3 4 1 4 2 4 2 1 3 4 4 2 3 3 4  3 4 1 3 3 4 ...
          2 3 4 4  2 3 2 4 2 2 1 1 3 2 4 3 3 3 2 4 3 4 3 4  3 2 1 2 3 1 1 ...
          2 2 2 2 2 2 3 4 4 2 1 3 2 2 2 3 1 2 2 3 2 4 3  2 3 2 2 4 4 1 4 ...
          2 2  3 3 4 1 1 2 4 1 4 2  3 4 2 4 4 3 1 3 4 2 2 1 1 2 2 2 3 3 4 ...
          1  1 3 1 2 1 2 3 1 2 4 4 1 4 2 3 2 2 1 2 4  3 3 2 1 3 2 1 3 2 2 ...
          1 2 4 3 3 4 1 1 2 1 3 3 1 4 4 1 3 2 1 3  1 3 2 3 1 3 3 4 1 4  3 ...
          4 1 3 3 2 3 3 4 3  2 4 1 2 1 3 1 3 4 4  2 4 4 3 1 1 3 4 3 3 4 3 ...
          3 2 2 4 1 1 2 4  1 2 3 3 2 4 1 2 1 2  4 1 3 1 1 3 3 1 2 1 3 4 1 ...
          4 4 4 3 3 4 1  4 2 4 3 2 3 2 4 2 4 3 2 4 3 1 1 3 2 2 1 3 4 4 1 ...
          2 2 4 4 2 3  3 1 1 1 1 1 3 1 3 4 4 3 3 4 1 3 2 4 2 4  4 3 1 4 2 ...
          2 3 3 2 1 1 1 2 1 1 1 2 2 1 2  2 3 2 4 3 3 4 1 3 2  3 3 4 3 3 4 ...
          4 4 4 4  4 4 3 4 4 4 3 2 1 1  3 2 1 3 2 1 3 1 4 4 1 2 3 2 3 2 1 ...
          3 1 1  1 1 1 1 1 3 3 1 4 2  4 2 1 1 3 1 1 3 1 4  2 2 4 4 4 3 1 ...
          4 2 4 4 4 4 2 4 1 2 3 3 3 3 4 2 4 3 1 2 3 2 4  2 1 3 4 3 3 1 1 ...
          2 3  1 1 1 1 2 4 2 1 2 3  4 4 1 1 3 3 3 1 4 4  4 4 3 3 4 2 1 4 ...
          3 1 3 1 4 4 1 4 2 1 1 1  1 1 3 3 1 4 2 4 4 2 1 2 2 4 1 3 1 4 2 ...
          2  4 4 4 4 1 1 1 4 4 1  1 1 1 1 4 3 1 1 3 4 4 4 4 1 1 1 4 2 1 1 ...
          4 2 4 1 1 1 3 4 1 4  1 4 1 4 3 1 3 4 1 1  1 2 4 4 3 3 4 2 4 3 ...
          1 2 1 3 4 4 1 2 2 1 1 4 3 2 4 4 1 1 4 2  1 3 4 3 1 3 3 2 1 2  2 ...
          4 1 4 2 4 2 1 3 2  3 1 4 2 4 3 4 2 4 1  4 4 4 2 3 4 4 2 1 4 2 2 ...
          1 4 1 3 4 4 3 2  2 4 3 1 2 4 2 2 2 2  3 4 2 3 4 3 4 1 3 1  4 1 ...
          1 2 4 1 2 3 1 4 1 2 3 3 3 1 3 3 3 2 4 4 1 2 2 1 4 2 4 3 3 2 2 2 ...
          2 1 3 4 3 2  4 3 2 1 1 4 3 1 4 1  2 2 3 2 3 1 3 1 2 2  2 1 2 3 ...
          2 4 2 1 2 2 3 3 2 4 2 2 1 3 1 4  4 4 1 4 2 1 3 2 1 1  4 1 1 1 2 ...
          2 1 3 2 2 1 3 2 2 3 3 1 1 3 3  3 2 2 3 1 3 2 3 2 1 3 1 1 3 4 3 ...
          3 4 2 2  4 3 2 1 1 2 4 4 4 1  4 2 2 3 2 2 4 2 2 1 4 2 2 1 3 4 2 ...
          4 1 4 4 1 1 4 4 3 4 4 3 2 2 3 3 3 1 1 3 2 4 1  3 1 3 4 1 1 3 4 ...
          1 3  4 4 2 3 2 2 1 3 4 4  1 1 4 1 3 4 4 4 3 2  3 2 1 1 2 3 4 4 ...
          3 4 4 3 2 2 1 4 4 3 2 4  3 2 1 3 3 2 1 4 2 3  4 3 3 4 3 4 2 1 2 ...
          3 2 4 2 3 4 2 3 4 4 4  3 3 4 1 4 3 3 2 4 4 2 1 4 4 2 1 3 2 4 2 ...
          2 3 3 4 4 2 2 2 1 1  2 3 1 4 2 1 1 3 3 2  3 1 3 4 4 1 2 1 4 3 ...
          1 4 2 2 2 2 2 1 4 3 4 4 3 4 3 2 1 1 1 1  1 1 3 2 3 3 4 4 1 3  2 ...
          4 2 2 4 4 2 3 3 4 2 2 4 2 2 3 1 4 2 3  4 4 3 4 2 1 3 1 1 3 4 1 ...
          1 3 4 4 3 3 2 2  3 2 1 3 4 3 4 4 1 4  2 1 2 4 2 1 4 3 3 4 4 1 4 ...
          3 3 2 1 3 2 1  2 4 3 2 1 4 1 1 4 4 2 4 2 4 4 1 2 4 3 4  2 1 4 3 ...
          2 2 1 4 2 2 3 4 1 1 3 1 4 3 2 4  4 4 4 2 4 3 4 3 1 2  4 3 3 4 3 ...
          1 3 4 1 2 4 2 1 1 2 2 1 1 3 4  2 1 4 4 2 4 3 1 3 1 1 4 1 3 4 3 ...
          4 1 4 3  2 3 3 2 3 1 2 2 3 1  3 4 4 3 2 4 2 4 4 3 2 2 2 3 3 2 3 ...
          4 2 1  1 2 1 2 3 3 3 1 4 1  1 4 1 2 2 3 2 3 2 2 1 2 1 4 1 3 2 1 ...
          3 1  1 2 4 4 4 1 1 1 1 3 4 3 2 4 2 1 4 2 1 4  4 3 3 1 1 1 1 2 3 ...
          4  4 2 4 4 2 3 3 3 3 2  3 1 1 1 1 2 4 2 4 2  1 1 3 3 1 4 2 4 4 ...
          1 2 2 3 2 4 3 4 4 3 1 3 1 4 2 2 1 3 4 4 2  3 1 4 3 4 1 1 2 2 2 ...
          1 2 4 2 3 4 3 2 1 2  2 2 1 1 2 4 3 1 4 2 4 4 2 1 3 2 1 4 2 4  4 ...
          4 4 1 2 4 4 4 2 1  2 2 1 3 2 3 4 4 4 2  4 3 3 3 4 3 1 3 2 1  1 ...
          1 1 1 2 1 3 3 1 1 3 3 2 1 1 1 1 4 3 2  2 3 2 1 1 1 1 1 1 3 3 3 ...
          1 1 4 1 1 3 3 3  2 3 1 2 1 2 3 3 1 1  1 4 3 4 4 3 1 1 4 1 2 4 2 ...
          1 4 1 2 4 2 4  4 2 2 4 4 4 4 4 2 1  1 4 1 4 4 1 4 4 3 1 1 3 2 1 ...
          4 4 4 1 4 2  1 3 3 3 4 4 1 4 4 3 4 2 4 2 1 4 3 1 3 2  3 3 1 4 1 ...
          2 1 4 1 4  4 4 3 1 1 4 3 4 1 4 4 4 1 3 1 1 1 1 1 4  1 1 1 2 1 1 ...
          1 4 1 3 3 3 3 4 4 2 2 3 2 3 2 1 2 1 4 4 4 2 2 2  2 3 1 1 1 1 3 ...
          4 3 2  2 1 2 2 4 3 1 2 3 4  2 4 1 1 3 1 1 1 2 2 1 4 4 1 4 4 1 4 ...
          2 1  4 3 1 2 1 4 4 1 1 2  2 4 1 4 1 1 1 1 1 4  1 3 3 2 3 4 1 4 ...
          2 1  2 3 1 3 3 2 2 2 4 4 4 2 3 4 2 4 4 2 1 1  3 1 1 ];

% inserted AT-rich fragment
s1 = [1 1 3 4 4 3 1 1 2 1 1 1 1 4];
ins = zeros(1,245);
for k=1:17
  ins((k-1)*14+1:k*14) = s1;
end
ins(239:245) = [1 1 3 4 4 3 1];

% PN/MCS13 sequence
pnmcs13 = [pbr322(1:971) ins pbr322(972:4363)];

% C-MYC sequence
cmyc=[1 3 2 4 4 3 4 4 4 3 3 2 2 3 4 4 4 4 1 3 3 3 4 4 4 3 4 4 3 3 1 1 4 4 ...
      4 4 4 4 4 4 4 2 3 4 2 4 1 4 3 4 1 2 4 4 3 4 3 1 1 4 4 1 4 4 4 2 1 2 ...
      3 4 4 4 3 2 2 1 4 4 1 2 2 3 3 4 4 2 4 2 2 1 4 1 3 3 3 4 3 1 4 3 4 4 ...
      2 1 4 4 1 3 2 1 3 4 3 3 4 3 1 4 1 3 3 4 4 1 1 4 4 4 4 2 1 2 2 1 4 2 ...
      4 2 4 4 1 4 3 2 3 3 4 4 3 1 1 4 1 3 4 2 1 2 2 4 2 4 3 1 1 2 2 1 2 4 ...
      4 4 4 4 2 2 4 2 2 1 3 4 1 1 2 4 2 2 4 2 4 4 4 2 4 4 2 3 3 1 2 2 4 4 ...
      2 4 3 2 1 3 2 2 1 1 2 2 4 3 1 1 1 3 1 1 4 1 1 2 1 1 3 3 1 3 3 4 3 3 ...
      2 4 3 3 1 1 1 2 4 4 3 4 4 4 4 1 1 3 3 1 1 2 2 3 2 2 4 3 4 2 2 4 4 2 ...
      2 2 2 2 3 2 4 3 3 1 1 1 2 2 4 4 3 2 1 2 2 4 2 3 3 1 2 3 2 4 2 2 4 3 ...
      2 4 2 2 4 3 2 2 2 2 2 1 2 2 4 3 1 2 2 2 2 2 3 2 2 2 4 2 3 4 4 3 1 2 ...
      1 4 2 2 1 3 3 2 3 2 3 1 4 3 1 4 2 4 2 4 3 2 4 3 2 2 1 3 4 1 3 1 3 3 ...
      3 2 1 2 1 2 4 4 1 2 4 4 4 1 2 4 4 4 2 3 2 1 1 1 2 2 4 3 1 1 2 3 2 3 ...
      3 3 4 3 2 4 3 2 2 2 1 3 1 3 1 3 3 3 3 3 2 3 3 1 3 3 3 1 1 1 3 1 2 3 ...
      2 4 4 4 3 2 1 3 2 1 1 1 1 4 2 2 1 3 2 1 4 1 3 2 3 1 4 4 3 3 4 4 3 2 ...
      4 2 2 2 2 3 2 3 4 4 4 3 2 3 3 2 1 1 1 3 3 2 2 4 3 3 1 3 3 2 1 3 3 1 ...
      3 4 1 1 4 4 4 3 2 1 1 4 2 2 4 4 1 1 1 3 2 4 3 1 1 4 4 3 4 3 2 1 3 4 ...
      3 2 1 4 2 3 3 1 4 4 4 3 3 1 1 3 2 4 1 2 4 1 4 1 4 4 2 1 2 4 4 1 1 2 ...
      1 2 4 4 3 1 1 2 3 2 4 3 1 3 2 4 3 2 1 1 1 2 4 2 1 1 2 3 3 3 4 1 1 4 ...
      1 1 2 2 2 1 4 2 4 4 3 1 1 2 1 3 2 3 4 1 2 1 4 3 2 4 1 4 1 2 1 2 1 2 ...
      1 2 2 2 2 4 4 4 2 2 2 2 2 3 1 1 4 4 3 4 4 4 4 2 4 2 4 4 4 4 3 3 1 3 ...
      3 4 3 3 4 3 3 1 3 3 3 1 3 1 3 1 1 1 1 3 4 4 4 1 2 4 4 1 1 1 1 4 3 2 ...
      2 4 4 4 3 3 3 4 3 1 3 3 3 1 2 2 1 1 3 3 1 4 3 1 3 1 1 3 1 1 4 3 4 4 ...
      4 4 4 4 3 4 4 4 4 4 2 1 4 3 2 2 3 4 3 3 1 1 4 1 1 2 1 2 1 1 1 1 4 1 ...
      1 1 1 1 1 4 2 2 2 3 1 3 3 3 1 1 4 1 4 1 2 1 4 4 1 4 1 4 1 4 4 1 1 1 ...
      4 1 4 1 3 1 4 2 1 4 4 4 2 1 3 3 3 1 3 2 1 1 1 2 1 1 1 4 2 1 4 3 4 3 ...
      4 3 3 3 3 2 4 3 3 3 2 1 1 2 4 1 3 2 4 3 1 3 4 2 3 1 1 3 2 3 4 1 1 1 ...
      4 1 1 1 1 4 3 4 3 1 1 4 1 2 1 2 3 4 4 4 3 2 3 3 3 4 4 1 2 1 4 1 2 1 ...
      3 4 3 2 1 2 4 4 4 2 1 2 4 1 3 4 1 4 4 2 1 3 1 1 1 1 1 1 4 4 3 4 3 1 ...
      3 4 2 1 3 4 3 1 1 2 4 1 3 3 1 1 1 4 4 1 1 4 3 2 2 4 3 3 1 1 3 3 2 1 ...
      3 2 2 1 1 1 4 4 4 4 1 1 4 4 1 3 2 4 2 1 1 3 1 2 4 2 2 2 2 2 2 2 2 2 ...
      2 2 2 2 1 1 1 1 1 1 1 3 3 2 1 2 3 3 1 1 3 4 1 1 4 1 2 4 2 2 4 2 4 2 ...
      2 4 2 4 4 2 4 4 4 3 1 4 2 1 3 1 1 4 2 3 1 4 3 2 1 4 4 4 4 4 4 3 4 3 ...
      2 1 4 3 1 2 2 3 2 1 4 4 4 2 2 1 1 4 1 1 4 1 1 1 1 3 3 3 3 1 1 1 3 1 ...
      3 3 1 2 2 4 3 3 1 1 1 3 3 1 1 4 4 1 1 1 2 3 4 2 2 3 3 4 4 4 3 4 2 2 ...
      3 3 3 3 1 3 3 1 1 1 3 1 3 4 4 1 1 2 3 3 4 4 4 4 4 4 4 2 1 2 1 1 3 3 ...
      3 4 2 4 2 4 3 2 4 3 1 2 4 2 2 2 2 2 3 3 2 4 2 3 3 4 2 2 1 2 1 1 3 2 ...
      4 2 4 2 2 1 2 4 4 3 2 2 2 2 4 4 4 4 1 3 3 1 1 3 4 2 2 3 3 4 2 2 2 3 ...
      2 3 3 4 4 2 3 3 3 4 1 2 2 2 2 2 4 3 2 2 2 2 4 2 2 2 1 4 1 4 4 2 4 2 ...
      2 2 3 4 2 4 1 3 2 1 2 2 4 4 4 3 1 4 4 4 2 4 2 2 2 1 1 1 2 2 2 3 3 2 ...
      1 3 2 2 2 3 1 3 1 2 4 3 4 4 3 2 1 1 1 2 2 3 3 2 3 2 2 1 2 1 3 3 3 2 ...
      3 2 1 1 1 3 3 3 3 1 4 4 4 3 4 2 4 2 4 4 2 4 3 1 1 1 2 2 4 3 3 2 4 3 ...
      1 3 1 1 1 4 4 3 3 3 1 1 2 4 2 2 3 4 3 4 3 3 3 1 3 3 2 3 4 3 3 3 3 3 ...
      4 3 3 3 1 2 3 3 4 3 3 3 3 4 1 2 1 3 1 2 4 3 3 2 1 3 1 3 1 3 2 1 3 3 ...
      2 1 1 2 2 4 2 2 2 4 2 4 2 3 2 2 2 4 1 3 2 2 2 1 3 2 4 2 4 3 3 1 1 2 ...
      1 3 3 2 1 3 1 2 1 2 1 4 2 4 2 1 3 3 3 2 4 1 1 1 2 1 3 1 2 3 2 2 4 2 ...
      2 2 3 2 1 2 3 3 3 3 2 2 2 2 1 2 3 3 1 1 3 2 2 4 3 1 3 2 1 3 3 2 3 3 ...
      3 3 2 1 3 3 1 3 3 3 3 2 3 3 4 1 4 2 4 3 2 4 3 2 4 4 4 3 3 2 1 3 2 1 ...
      1 1 4 4 3 3 3 3 3 1 2 4 2 1 3 4 2 4 3 3 3 4 3 3 1 1 3 3 4 1 4 2 2 1 ...
      1 4 2 2 1 3 1 4 1 3 2 4 3 4 3 2 1 4 1 2 1 4 1 1 4 3 2 1 4 1 1 4 1 2 ...
      1 4 3 1 2 4 2 2 2 2 2 2 1 1 2 1 1 1 4 3 2 1 1 4 3 3 3 1 3 4 4 4 1 4 ...
      4 2 1 4 1 1 2 3 2 3 2 4 2 4 2 2 1 1 3 4 1 4 1 2 3 4 3 3 2 1 1 4 3 2 ...
      3 4 4 3 2 4 3 3 3 4 4 1 4 4 4 4 1 1 4 2 1 4 4 2 4 1 3 3 2 1 4 2 3 4 ...
      4 4 4 2 2 4 2 2 4 4 1 4 3 2 2 4 2 4 1 4 2 1 4 4 2 2 4 2 2 2 4 1 4 2 ...
      4 1 2 1 2 4 1 1 2 1 4 2 2 2 1 2 3 2 4 2 4 3 1 1 2 3 2 3 2 3 2 2 2 1 ...
      4 4 1 1 4 1 2 2 2 4 4 2 4 4 4 2 2 4 2 2 1 2 4 2 4 2 2 2 4 3 3 3 1 2 ...
      4 2 4 4 3 1 4 2 1 1 1 3 2 3 2 3 3 2 2 2 4 4 4 2 2 2 2 1 3 2 2 4 4 1 ...
      3 2 3 1 3 3 2 3 2 2 2 4 3 2 1 3 2 2 4 3 3 4 1 2 3 2 3 2 3 4 3 3 2 3 ...
      4 3 3 2 3 3 4 3 3 3 2 3 2 3 2 1 3 4 3 2 3 4 4 2 4 2 4 3 4 3 4 3 3 1 ...
      3 3 3 2 1 3 2 4 3 4 4 2 2 3 2 2 4 3 2 3 1 4 3 1 4 4 4 1 4 1 2 4 2 1 ...
      2 1 3 3 1 2 1 1 3 3 1 4 3 2 3 3 4 4 4 3 4 2 1 1 1 2 1 3 4 1 2 4 3 2 ...
      4 1 2 3 3 1 3 3 1 3 2 1 3 2 1 3 1 3 1 1 1 3 3 3 1 3 1 3 3 3 4 4 4 3 ...
      1 3 1 3 3 3 1 3 2 1 1 1 1 3 1 1 1 1 4 3 3 4 1 3 3 2 3 2 3 2 3 4 1 3 ...
      4 4 1 1 4 4 2 1 4 3 2 3 3 2 4 2 4 2 4 4 1 2 4 2 4 3 4 4 4 1 2 1 4 2 ...
      2 4 1 3 1 3 2 4 1 3 1 3 4 3 2 4 2 3 3 2 4 3 2 2 2 3 3 2 4 3 1 3 4 2 ...
      4 2 2 4 2 2 2 2 1 2 2 4 4 2 2 2 2 1 2 2 2 4 2 2 2 2 1 2 2 2 4 2 2 2 ...
      2 1 4 1 1 3 2 3 2 2 2 2 4 2 2 2 3 3 3 4 4 2 2 2 1 1 1 3 2 1 3 1 3 3 ...
      3 2 3 4 3 3 3 3 3 1 1 1 1 3 1 1 1 1 1 1 3 1 4 2 2 4 2 4 2 4 2 3 2 4 ...
      1 1 4 2 4 2 2 3 2 2 2 1 2 2 3 3 2 2 2 4 4 4 1 4 1 1 4 3 2 3 1 3 3 3 ...
      4 2 4 3 3 1 2 3 3 2 4 3 1 3 3 1 2 2 2 2 2 3 1 3 2 4 3 4 3 2 4 3 2 4 ...
      2 3 2 3 3 2 2 3 2 2 1 2 2 3 2 2 3 3 3 2 2 2 2 3 3 2 2 3 4 2 2 2 4 3 ...
      3 2 4 2 2 2 2 4 2 2 4 3 2 2 4 2 3 1 3 1 1 3 3 3 2 1 3 3 3 2 4 4 2 4 ...
      2 1 3 1 3 3 2 4 4 3 3 2 3 3 3 1 1 1 1 1 3 1 1 2 3 3 1 3 3 3 1 3 3 3 ...
      1 4 2 3 2 3 2 4 3 1 3 4 1 4 1 1 1 1 3 2 2 3 3 4 4 4 4 2 3 3 3 3 2 4 ...
      4 4 1 4 2 4 1 1 2 4 2 3 2 4 3 4 1 3 4 1 1 4 4 2 2 1 3 2 3 1 3 1 3 3 ...
      2 1 3 1 3 3 3 1 3 2 3 1 3 2 3 3 3 2 3 3 2 2 3 3 2 4 1 3 3 3 4 3 3 1 ...
      1 3 1 3 2 2 3 3 3 2 3 1 3 2 1 3 1 3 2 4 3 2 3 2 4 3 2 3 3 3 2 3 4 2 ...
      2 4 3 3 3 1 1 3 3 3 1 3 1 4 2 2 3 3 1 3 2 3 1 1 4 1 3 3 3 3 3 2 4 4 ...
      2 3 2 2 4 2 4 3 3 2 2 2 1 3 2 2 2 4 2 2 2 3 2 4 3 1 4 2 2 2 2 2 1 3 ...
      2 2 1 3 2 3 3 4 2 2 3 2 1 1 2 2 2 4 4 3 2 2 3 2 1 4 2 2 1 2 3 1 1 1 ...
      2 4 4 4 3 2 2 2 1 4 1 3 2 1 3 2 3 3 3 2 3 3 3 2 1 2 4 4 4 3 2 1 2 4 ...
      3 3 1 1 2 4 4 1 2 1 1 2 1 2 2 2 3 1 3 2 1 1 3 3 1 2 3 2 3 1 2 4 2 4 ...
      2 2 2 3 1 2 3 2 3 3 3 3 1 3 3 2 4 1 4 4 2 4 3 2 2 2 1 4 4 4 3 3 3 3 ...
      1 2 1 2 4 4 2 2 2 2 3 2 2 3 2 4 3 2 2 1 3 3 1 2 2 2 3 2 4 4 2 4 2 4 ...
      3 1 1 1 3 3 2 4 2 4 2 2 4 4 3 2 1 3 2 4 3 2 4 4 1 3 1 2 3 2 4 3 3 1 ...
      4 4 4 4 4 4 4 2 3 3 3 4 1 3 4 3 3 1 1 1 1 2 2 1 3 3 4 1 1 3 2 1 2 2 ...
      3 1 1 3 4 2 2 1 2 4 4 3 2 2 4 4 4 4 1 1 4 4 4 1 4 4 4 4 4 4 4 1 4 2 ...
      1 2 4 4 4 1 1 4 3 2 4 3 1 3 1 4 3 1 3 4 2 3 1 1 4 3 2 2 4 1 1 1 4 1 ...
      3 3 3 4 3 4 2 4 4 4 4 2 4 2 2 2 1 4 4 2 2 4 3 2 3 2 4 1 4 4 3 1 2 1 ...
      2 4 4 4 4 2 4 2 1 3 1 3 4 1 3 4 4 1 4 3 3 4 1 1 2 4 3 3 3 3 2 4 3 3 ...
      3 3 4 3 3 3 3 3 3 4 1 1 4 2 2 1 3 1 1 2 4 3 3 1 4 2 3 3 3 3 4 1 1 1 ...
      3 4 3 1 2 4 4 3 4 2 1 1 3 1 4 3 3 3 1 3 1 3 3 1 3 1 1 3 3 2 1 3 1 3 ...
      3 3 1 1 1 1 2 3 3 3 1 1 4 3 3 4 4 4 4 4 1 1 3 1 2 4 1 2 2 2 4 4 4 2 ...
      3 1 3 1 4 4 4 2 4 3 2 2 4 4 1 4 3 1 1 4 1 4 1 4 4 2 1 2 3 2 4 3 1 2 ...
      4 2 2 2 3 3 2 2 3 3 4 2 3 3 1 2 1 4 4 2 2 4 3 2 4 4 4 1 4 4 3 4 3 4 ...
      4 1 1 4];
% modified C-MYC sequence
cmycmod = [cmyc(1:780), cmyc(825:end)];
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% start by setting the model parameters
DNA_melt_preferences;

% $$$ figure(1)
% $$$ % PN/MCS13: Opening probability at T=310 and Gamma=-0.042 with free b.c.
% $$$ temp = 310;
% $$$ Gamma = -0.042;
% $$$ bc = 'free';
% $$$ prob = melt_prob(temp,Gamma,pnmcs13,bc);
% $$$ plot(prob)
% $$$ grid on;
% $$$ axis([0 length(pnmcs13) 0 1]);
% $$$ xlabel('Sequence position');
% $$$ ylabel('Opening probability');
% $$$ 
% $$$ figure(2)
% $$$ % PN/MCS13: Correlation function C^n_m for n=3489 (top) and n=2200
% $$$ % (bottom) at T=310 and Gamma=-0.042 with free b.c.
% $$$ % NOTE: this figure is slightly different than the paper figure, it plots
% $$$ % <h(r_n-12) h(r_m-12)> - <h(r_n-12)><h(r_m-12)>
% $$$ % i.e. correlation between opening events at n and m.
% $$$ temp = 310;
% $$$ Gamma = -0.042;
% $$$ bc = 'free';
% $$$ n = 3489;
% $$$ [prob1,cor1] = melt_cor(n,temp,Gamma,pnmcs13,'free');
% $$$ subplot(2,1,1)
% $$$ plot(n-200:n+200,cor1(n-200:n+200));
% $$$ axis tight;
% $$$ grid on;
% $$$ n = 2200;
% $$$ [prob2,cor2] = melt_cor(n,temp,Gamma,pnmcs13,'free');
% $$$ subplot(2,1,2)
% $$$ plot(n-200:n+200,cor2(n-200:n+200));
% $$$ axis tight;
% $$$ grid on;
% $$$ 
% $$$ figure(3)
% $$$ % PN/MCS13: Differential melting curve and melting map (shaded area)
% $$$ % (temperature increment 0.5, Gamma=-0.042) with free b.c.
% $$$ tempI = 295;
% $$$ tempF = 340;
% $$$ step = 0.5;
% $$$ Gamma = -0.042;
% $$$ bc = 'free';
% $$$ [temp,gamma,diff,tempr] = melt_curve(tempI,tempF,step,Gamma,pnmcs13,bc);
% $$$ [AX,H1,H2] = plotyy(temp,diff,tempr,0:length(pnmcs13),'plot','filltr');
% $$$ xlabel('Temperature (K)');
% $$$ set(get(AX(1),'Ylabel'),'String','d\gamma /dT');
% $$$ set(get(AX(2),'Ylabel'),'String','Sequence position (kbp)');
% $$$ axis(AX(1),'tight');
% $$$ axis(AX(2), [tempI, tempF, 0, length(pnmcs13)]);
% $$$ seqticks = 0:1000:length(pnmcs13);
% $$$ set(AX(2),'YTick',seqticks);
% $$$ set(AX(2),'YTickLabel',0:1:length(seqticks)-1);
% $$$ set(AX(1),'XGrid','on')
% $$$ alpha(H2,0.3);
% $$$ 
% $$$ figure(4)
% $$$ % PN/MCS13: Differential melting curve and melting map (shaded area) with
% $$$ % homogeneous stacking and twist energy (K=0.1486, E=0.0942, theta0=0.60755)
% $$$ % (temperature increment 0.5, Gamma=-0.042) with free b.c.
% $$$ p = getpref('DNA_melt');
% $$$ K = (sum(sum(p.K))/16)*ones(4);
% $$$ E = (sum(sum(p.E))/16)*ones(4);
% $$$ theta0 = (sum(sum(p.theta0))/16)*ones(4);
% $$$ l0 = sqrt(p.h^2*ones(4) + 4*p.r0^2*(sin(0.5*theta0)).^2); 
% $$$ setpref('DNA_melt',{'K','E','theta0','l0'},{K,E,theta0,l0});
% $$$ tempI = 305;
% $$$ tempF = 350;
% $$$ step = 0.5;
% $$$ Gamma = -0.042;
% $$$ bc = 'free';
% $$$ [temp,gamma,diff,tempr] = melt_curve(tempI,tempF,step,Gamma,pnmcs13,bc);
% $$$ [AX,H1,H2] = plotyy(temp,diff,tempr,0:length(pnmcs13),'plot','filltr');
% $$$ xlabel('Temperature (K)');
% $$$ set(get(AX(1),'Ylabel'),'String','d\gamma /dT');
% $$$ set(get(AX(2),'Ylabel'),'String','Sequence position (kbp)');
% $$$ axis(AX(1),'tight');
% $$$ axis(AX(2), [tempI, tempF, 0, length(pnmcs13)]);
% $$$ seqticks = 0:1000:length(pnmcs13);
% $$$ set(AX(2),'YTick',seqticks);
% $$$ set(AX(2),'YTickLabel',0:1:length(seqticks)-1);
% $$$ set(AX(1),'XGrid','on');
% $$$ alpha(H2,0.3);
% $$$ DNA_melt_preferences;
% $$$ 
% $$$ figure(5)
% $$$ % PN/MCS13: Differential melting curve and melting map (shaded area) with
% $$$ % homogeneous stacking and twist energy (K=0.1486, E=0.0942, theta0=0.60755)
% $$$ % (temperature increment 0.5, Gamma=-0.042) with free b.c.
% $$$ p = getpref('DNA_melt');
% $$$ K = 0.65*ones(4);
% $$$ E = 0.04*ones(4);
% $$$ theta0 = 0.60707*ones(4);
% $$$ l0 = sqrt(p.h^2*ones(4) + 4*p.r0^2*(sin(0.5*theta0)).^2); 
% $$$ setpref('DNA_melt',{'K','E','theta0','l0'},{K,E,theta0,l0});
% $$$ tempI = 310;
% $$$ tempF = 340;
% $$$ step = 0.5;
% $$$ Gamma = -0.042;
% $$$ bc = 'free';
% $$$ [temp,gamma,diff,tempr] = melt_curve(tempI,tempF,step,Gamma,pnmcs13,bc);
% $$$ [AX,H1,H2] = plotyy(temp,diff,tempr,0:length(pnmcs13),'plot','filltr');
% $$$ xlabel('Temperature (K)');
% $$$ set(get(AX(1),'Ylabel'),'String','d\gamma /dT');
% $$$ set(get(AX(2),'Ylabel'),'String','Sequence position (kbp)');
% $$$ axis(AX(1),'tight');
% $$$ axis(AX(2), [tempI, tempF, 0, length(pnmcs13)]);
% $$$ seqticks = 0:1000:length(pnmcs13);
% $$$ set(AX(2),'YTick',seqticks);
% $$$ set(AX(2),'YTickLabel',0:1:length(seqticks)-1);
% $$$ set(AX(1),'XGrid','on');
% $$$ alpha(H2,0.3);
% $$$ DNA_melt_preferences;
% $$$ 
% $$$ figure(6)
% $$$ % PN/MCS13: Differential melting curves for Gamma=-0.05, 0.0, 0.05 (left
% $$$ % to right, temperature increment 0.5) with free b.c.
% $$$ Gamma = -0.05;
% $$$ tempI = 280;
% $$$ tempF = 340;
% $$$ step = 0.5;
% $$$ bc = 'free';
% $$$ [temp1,gamma1,diff1,tempr1] = melt_curve(tempI,tempF,step,Gamma,pnmcs13,bc);
% $$$ Gamma = 0.0;
% $$$ tempI = 340;
% $$$ tempF = 410;
% $$$ step = 0.5;
% $$$ bc = 'free';
% $$$ [temp2,gamma2,diff2,tempr2] = melt_curve(tempI,tempF,step,Gamma,pnmcs13,bc);
% $$$ Gamma = 0.05;
% $$$ tempI = 410;
% $$$ tempF = 480;
% $$$ step = 0.5;
% $$$ bc = 'free';
% $$$ [temp3,gamma3,diff3,tempr3] = melt_curve(tempI,tempF,step,Gamma,pnmcs13,bc);
% $$$ 
% $$$ plot(temp1,diff1);
% $$$ hold on;
% $$$ plot(temp2,diff2);
% $$$ plot(temp3,diff3);
% $$$ hold off;
% $$$ grid on;
% $$$ xlabel('Temperature (K)');
% $$$ ylabel('d\gamma /dT');
% $$$ 
% $$$ 
% $$$ figure(7)
% $$$ % C-MYC: F_{tq}(Gamma)+alpha*Gamma for alpha=0.572, 0.581, 0.590, 0.600
% $$$ % (sigma=-0.06, -0.045, -0.03, -0.015) at T=310 with closed b.c.
% $$$ temp = 310;
% $$$ Lk0 = sum(p.theta0(cmyc(1:end-1)+4*(cmyc(2:end)-1)));
% $$$ Gamma = (-0.1:0.001:0.0);
% $$$ f=zeros(length(Gamma),4);
% $$$ l=1;
% $$$ for sigma = [ -0.06, -0.045, -0.03, -0.015]
% $$$   alpha = (1+sigma)*Lk0/length(cmyc)
% $$$   for k=1:length(Gamma)
% $$$     f(k,l) = free_energy(temp,Gamma(k),cmyc,'closed') + alpha*Gamma(k);
% $$$   end
% $$$   l = l+1;
% $$$ end
% $$$ plot(Gamma,f);
% $$$ grid on;
% $$$ xlabel('\Gamma (eV/rad)');
% $$$ ylabel('F_{tq}(\Gamma) + \alpha \Gamma');

figure(8)
% C-MYC: Absolute value of u(omega) at sigma=-0.03 and T=310
% (omega-interval 5x10^(-4)) with closed b.c.
temp = 310;
sigma = -0.03;
bc = 'closed';
seq=cmyc;
Gamma = (-0.1:0.001:0.0);
omega = (-0.04:0.0005:0.04)';
[prob,u,un] = melt_prob_lk(temp,sigma,cmyc,bc,Gamma,omega);
plot(omega,abs(u));
grid on;
xlabel('\omega');
ylabel('|u(\omega)|');

figure(9)
% C-MYC: Real value of u(omega) at sigma=-0.03 and T=310
% (omega-interval 5x10^(-4)) with closed b.c.
plot(omega,real(u));
grid on;
xlabel('\omega');
ylabel('Re u(\omega)');

figure(10)
% Opening probability at T=310 and fixed superhelical density sigma=-0.03
% for the C-MYC sequence (top) and the modified C-MYC sequence (bottom)
[prob2,u2,un2] = melt_prob_lk(temp,sigma,cmycmod,bc,Gamma,omega);
subplot(2,1,1)
plot(prob);
axis([0 length(cmyc) 0 1]);
grid on;
xlabel('Sequence position');
ylabel('Opening probability');
subplot(2,1,2)
plot(prob2);
axis([0 length(cmyc) 0 1]);
grid on;
xlabel('Sequence position');
ylabel('Opening probability');

figure(11)
% Opening probability at T=310 in fixed torque ensemble for the C-MYC
% sequence (Gamma=-0.041475, <sigma>=-0.03004) (top) and the modified
% C-MYC sequence (Gamma=-0.044365, <sigma>=-0.03003) (bottom)
bc = 'closed';
Gamma = -0.041475;
prob3 = melt_prob(temp,Gamma,cmyc,bc);
Gamma = -0.044365
prob4 = melt_prob(temp,Gamma,cmycmod,bc);
subplot(2,1,1)
plot(prob3);
axis([0 length(cmyc) 0 1]);
grid on;
xlabel('Sequence position');
ylabel('Opening probability');
subplot(2,1,2)
plot(prob4);
axis([0 length(cmyc) 0 1]);
grid on;
xlabel('Sequence position');
ylabel('Opening probability');


==> DNA_melt/angles.m <==
function [dev_theta, link_diff, hel_dens] = angles(prob_theta,seq)
% ANGLES - compute various angular quantities given the expectation of theta
%   [dev_theta, link_diff, hel_dens, prob_phi] = angles(prob_theta,seq) 
%   takes the expectation value of the angular differences theta_n =
%   phi_(n+1)-phi_n (in radians) for the sequence seq and computes:
%     * dev_theta: deviation of theta from (step dependent) theta0
%     * link_diff: the linking difference
%     * hel_dens: the helical density
%     * prob_phi: the corresponding expectation of phi, in degrees
%   seq is either a 1-dim array of {1,2,3,4} or the name of a fasta file.
  
  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      seq = seq(find(seq~=0));
      sprintf('%d nucleotides of unknown type were deleted\n',...
              length(find(seq==0)));
    end
  end
  N = length(seq);
  
  % get model and integration parameters
  p = getpref('DNA_melt');
  
  % deviation of theta
  dev_theta = zeros(N,1);
  dev_theta(1:N-1) = (prob_theta(1:N-1) - p.theta0(seq(1:N-1)+4*(seq(2:N)-1))) ...
      ./p.theta0(seq(1:N-1)+4*(seq(2:N)-1));
  dev_theta(N) = dev_theta(N-1);
  
  
  % linking difference
  link_diff = sum((prob_theta(1:N-1) ... 
                   -p.theta0(seq(1:N-1)+4*(seq(2:N)-1))))/(2*pi); 
  
  % helical density
  hel_dens = 2*pi*link_diff/sum(p.theta0(seq(1:N-1)+4*(seq(2:N)-1)));
  
  % expectation of phi
  prob_phi = zeros(N,1);
  for l=2:N
    prob_phi(l) = rem(prob_phi(l-1)+prob_theta(l-1),2*pi);
  end
  prob_phi = (180/pi)*prob_phi;


==> DNA_melt/bubble.m <==
function [cor, cor_t] = bubble(k,temp,Gamma,seq,bc)


  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      warning('%d nucleotides of unknown type are deleted\n', ...
              length(find(seq==0)));
      seq = seq(find(seq~=0));
    end
  end
  N = length(seq);
  
  % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);

  % transfer matrices
  T = transfer_matrix(temp,Gamma);
  
  % transfer matrix for n=N-1
  TR = T{seq(N-1),seq(N)} .* ...
       sparse(diag(p.legw.*p.xi.* Tmorse(p.xi,p.D(seq(N-1)),p.a(seq(N-1)),...
                                         p.r0,beta)));
  % boundary vector
  if strcmp(bc, 'free')
    v = ones(p.ML,1)/sqrt(p.ML);
  elseif strcmp(bc, 'closed')
    v = zeros(p.ML,1);  v(find(p.xi<=13))=1;  v = v/norm(v);
  elseif strcmp(bc, 'open')
    v = zeros(p.ML,1);  v(find(p.xi>13))=1;  v = v/norm(v);
  else
    error([bc ' boundary conditions not supported, choose free, open or closed.'])
  end

  % opening probability projection matrix
  df = diag(heaviside(p.xi-12));
  %df = diag(p.xi);
  id = eye(length(p.xi));
  % store left and right matrix products
  VL = zeros(N-1,p.ML);
  VR = zeros(p.ML,N-1);
  VL(1,:) = v';
  VR(:,N-1) = TR*v/norm(TR*v);
  for l=2:N-1
    VL(l,:) = VL(l-1,:)*T{seq(l-1),seq(l)};
    VL(l,:) = VL(l,:)/norm(VL(l,:));
    VR(:,N-l) = T{seq(N-l),seq(N-l+1)}*VR(:,N-l+1); 
    VR(:,N-l) = VR(:,N-l)/norm(VR(:,N-l));
  end
  
  % up to k-point truncated correlations output array
  cor_t = zeros(N-k-1,2^(k-1));
  cor = zeros(N-k-1,2^(k-1));
  
  % initialize correlation functions for first k sites
  F = ones(2^k,1);
  for s = 1:2^k-1
    C = bitget(s, 1:k);
    VBT1 = VL(1,:);
    VBT2 = VL(1,:);
    VBN = VL(1,:);
    for l=1:k
      VBT1 = VBT1*(id + C(l)*(df-id))*T{seq(l),seq(l+1)};
      VBT2 = VBT2*T{seq(l),seq(l+1)};
      VBT1 = VBT1/norm(VBT2);
      VBT2 = VBT2/norm(VBT2);
    end
    F(s+1) = (VBT1*VR(:,k+1))/(VL(k+1,:)*VR(:,k+1));
  end
  FT = trunc_cor(k,F);
  cor_t(1,:) = FT;
  cor(1,:) = F(2*(1:2^(k-1)));
  
  % for all subsequent size we don't have to recompute part of F
  % upto site N-k+1 we can compute upto k-point correlations
  for n = 2:N-k-1
    % update F
    Fold = F;
    % all correlations without new last site are already in previous F
    F((1:2^(k-1)-1) + 1) = Fold(2.*(1:2^(k-1)-1) + 1);
    % all correlations with new last site have to be computed
    for s = 2^(k-1):2^k-1
      C = bitget(s, 1:k);
      VBT1 = VL(n,:);
      VBT2 = VL(n,:);
      VBN = VL(n,:);
      for l=1:k
        VBT1 = VBT1*(id + C(l)*(df-id))*T{seq(n+l-1),seq(n+l)};
        VBT2 = VBT2*T{seq(n+l-1),seq(n+l)};
        VBT1 = VBT1/norm(VBT2);
        VBT2 = VBT2/norm(VBT2);
      end
      F(s+1) = (VBT1*VR(:,n+k))/(VL(n+k,:)*VR(:,n+k));
    end
    FT = trunc_cor(k,F);
    cor_t(n,:) = FT;
    cor(n,:) = F(2*(1:2^(k-1)));
  end

  
function FT = trunc_cor(k,F)
% compute trunctated correlations FT from correlations F
  % F = A*FT; compute A
  A = zeros(2^(k-1));
  for t = 1:2^(k-1)
    s = 2*t-1;
    Cs = bitget(s, 1:k);
    Cs(1) = 0; % set first bit to 0 for manipulations
    k2 = length(find(Cs)); % count 1's
    for u = 0:2^k2-1
      Cu = bitget(u, 1:k2);
      C = Cs;
      C(1) = 1; % set first bit to 1 again
      C(find(Cs)) = Cu;
      v = 0.5*(sum(C.*2.^(0:k-1))+1); % find column index
      Cw = Cs-C;
      Cw(1) = 0;
      w = sum(Cw.*2.^(0:k-1));
      A(t,v) = F(w+1); % set matrix element
    end
  end
  
  FT = zeros(2^(k-1),1);
  Fodd = F(2*(1:2^(k-1)));
  A = sparse(A);
  FT = A\Fodd;
    
function T = Tmorse(x,D,a,R,beta)
  T = exp(-beta.*D.*(exp(-a.*(x-R))-1).^2);

function T = Tstack(x,y,K,alpha,R,beta)
  T = exp(-beta.*K.*(x-y).^2.*exp(-alpha.*(x+y-2*R)));
  
function T = Ttwist(x,y,z,E,h,l0,beta)
  l = sqrt(h^2+x.^2+y.^2-2.*x.*y.*z);
  T = exp(-beta.*E.*(l-l0).^2);
  
function h = heaviside(x)
  h = ones(size(x));
  h(find(x<0)) = 0;

==> DNA_melt/chop_seq.m <==
function A = chop_seq(seq, N0, d)
% CHOP_SEQ - Chop up a sequence
%   A = chop_seq(seq, N0, d) chops up the sequence seq in windows of
%   length N0 and overlap 2d; A is an (N0+2d) x n array, n the number of
%   windows; the last window will have larger overlap if
%   rem(length(seq),N0) is not 0;
  
  N = length(seq); 
  if rem(N,N0) == 0
    Nwin = N/N0;
  else
    Nwin = floor(N/N0)+1;
  end
  A = zeros(N0+2*d,Nwin);
  A(:,1) = seq(1:N0+2*d);
  for k = 2:Nwin-1
    A(:,k) = seq((k-1)*N0-d+1:k*N0+d);
  end
  A(:,Nwin) = seq(end-N0-2*d+1:end);

==> DNA_melt/exp_val_fg.m <==
function prob = exp_val_fg(varargin)
% EXP_VAL_FG computes the expectation value for test function F,G
% exp_val_fg(temp,Gamma,seq,F,G,bc) computes the expectation value at
%     temperature "temp" and torque "Gamma" for the sequence "seq" of the
%     test function "F(r)*G(cos theta)" (F,G are given as strings)
%     and boundary conditions "bc".
% exp_val_fg(temp,Gamma,seq,F,G,T,Tx,bc) computes the melting probability
%     using the 4x4 cell arrays of transfer matrices "T" and "Tx"
%     and boundary conditions "bc".
% seq is either a 1-dim array of {1,2,3,4} or the name of a fasta file.

  temp = varargin{1};
  Gamma = varargin{2};
  seq = varargin{3};
  F = varargin{4};
  G = varargin{5}; 
  switch nargin
   case 6
    T = transfer_matrix(temp, Gamma);
    Tx = transfer_matrix_fg(temp, Gamma, F, G);
    bc = varargin{6};
   case 8
    T = varargin{6};
    Tx = varargin{7};
    bc = varargin{8};
   otherwise
    error('Wrong number of input arguments');
  end
    
  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      seq = seq(find(seq~=0));
      sprintf('%d nucleotides of unknown type were deleted\n',...
              length(find(seq==0)));
    end
  end
  N = length(seq);
  
  % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);
   
  % transfer matrix for n=N-1
  TR = T{seq(N-1),seq(N)} .* ...
       sparse(diag(p.legw.*p.xi.* Tmorse(p.xi,p.D(seq(N-1)),p.a(seq(N-1)),...
                                         p.r0,beta)));

  % boundary vector
  if strcmp(bc, 'free')
    v = ones(p.ML,1)/sqrt(p.ML);
  elseif strcmp(bc, 'closed')
    v = zeros(p.ML,1);  v(find(p.xi<=13))=1;  v = v/norm(v);
  elseif strcmp(bc, 'open')
    v = zeros(p.ML,1);  v(find(p.xi>13))=1;  v = v/norm(v);
  else
    error([bc ' boundary conditions not supported, choose free, open or closed.'])
  end

  % store left and right matrix products
  VL = zeros(N-1,p.ML);
  VR = zeros(p.ML,N-1);
  normR = ones(N-1,1);
  VL(1,:) = v';
  VR(:,N-1) = TR*v/norm(TR*v);
  normR(N-1) = norm(TR*v);
  for l=2:N-1
    VL(l,:) = VL(l-1,:)*T{seq(l-1),seq(l)};
    VL(l,:) = VL(l,:)/norm(VL(l,:));
    VR(:,N-l) = T{seq(N-l),seq(N-l+1)}*VR(:,N-l+1); 
    normR(N-l) = norm(VR(:,N-l));
    VR(:,N-l) = VR(:,N-l)/norm(VR(:,N-l));
  end

  % expectation transfer matrices for n=N-1,N
  TR1x = Tx{seq(N-1),seq(N)}  .* ...
         sparse(diag(p.legw.*p.xi.* Tmorse(p.xi,p.D(seq(N-1)),p.a(seq(N-1)),...
                                           p.r0,beta)));
  TR2x = TR1x';
  % expectation values
  prob = zeros(1,N);
  for l=1:N-2
    prob(l) = (VL(l,:)*Tx{seq(l),seq(l+1)}*VR(:,l+1)) ...
              /(VL(l,:)*VR(:,l)*normR(l));
  end
  prob(N-1) = (VL(N-1,:)*TR1x*v)/(VL(N-1,:)*VR(:,N-1)*normR(N-1));
  prob(N) = (VL(N-1,:)*TR2x*v)/(VL(N-1,:)*VR(:,N-1)*normR(N-1));

  
function T = Tmorse(x,D,a,R,beta)
  T = exp(-beta.*D.*(exp(-a.*(x-R))-1).^2);

function T = Tstack(x,y,K,alpha,R,beta)
  T = exp(-beta.*K.*(x-y).^2.*exp(-alpha.*(x+y-2*R)));
  
function T = Ttwist(x,y,z,E,h,l0,beta)
  l = sqrt(h^2+x.^2+y.^2-2.*x.*y.*z);
  T = exp(-beta.*E.*(l-l0).^2);


==> DNA_melt/extract_coding_gb.m <==
function [ind, A] = extract_coding_gb(GenbankFile)
% EXTRACT_CODING_GB - extract coding regions out of Genbank file
%   [ind,A]=extract_coding_gb(GenbankFile) extracts the coding regions
%   out of the file "Genbankfile" and puts them in the array A. A(:,1)
%   contains the start positions, A(:,2) the end positions; the array
%   "ind" has the same length as the sequence with 1 in coding regions, 0
%   otherwise. This function uses "genbankread" from the  bioinformatics 
%   toolbox  
  
  A = [];
  L = size(A);
  % read the file
  data = genbankread(GenbankFile);
      
  % the field data.CDS.location unfortunately only returns the first CDS
  % line; use data.CDS.text instead
  for k = 1:length(data.CDS)
    % write data.CDS(k).text on one line
    sz = size(data.CDS(k).text);
    str = reshape(data.CDS(k).text', [1 sz(1)*sz(2)]);
    % the format is "CDS  -coding sites- /locustag="; hence read to first
    % "/"; this returns a 1x1 cell containing the char array
    str = textscan(str,'%s',1,'delimiter','/');
    str = char(str{1});
    % get rid of all whitespace
    str = strrep(str,' ','');
    % get rid of junk in front of coding positions
    str2 = textscan(str,'%[^123456789]');
    str2 = str2{1};
    str = strrep(str,str2,'');
    % get rid of junk brackets at the end of coding positions
    str = strrep(str,')','');
    % get rid of > signs
    str = strrep(str,'>','');
    % now str has the form A(1,1)..A(1,2),A(2,1)..A(2,2),etc
    % first split at the ','
    str = textscan(char(str),'%s','delimiter',',');
    str = str{1};
    for l = 1:length(str)
      str2 = textscan(char(str{l}), '%d %d', 'delimiter','..');
      A(L(1)+l,1) = str2{1};
      A(L(1)+l,2) = str2{2};
    end
    % current row length of A;
    L = size(A);
  end
  ind = zeros(length(data.Sequence),1);
  for l = 1: L(1)
    ind(A(l,1):A(l,2)) = 1;
  end


==> DNA_melt/filltr.m <==
function h=filltr(X,Y)
% FILLTR - fill with transparency, alias to use in plotyy
%   
  h=fill(X,Y,[0 0 1]);
%  alpha(0.3);


==> DNA_melt/free_energy.m <==
function fe = free_energy(varargin)
% FREE_ENERGY - Compute the free energy 
%  fe = free_energy(temp, Gamma, seq, bc) computes the free energy for
%  sequence "seq" at temperature "temp", torque "Gamma" and boundary conditions "bc".
%  fe = free_energy(temp, Gamma, seq, T, bc) computes the free energy using
%  the 4x4 cell array "T" of transfer matrices
  
  
  temp = varargin{1};
  Gamma = varargin{2};
  seq = varargin{3};
  switch nargin
   case 4
     T = transfer_matrix(temp,Gamma);
     bc = varargin{4};
   case 5
    T = varargin{4};
    bc = varargin{5};
   otherwise
    error('Wrong number of input arguments');
  end
  
  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      warning('%d nucleotides of unknown type are deleted\n', ...
              length(find(seq==0)));
      seq = seq(find(seq~=0));
    end
  end
  N = length(seq);

  % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);
  
  % transfer matrix for n=N-1
  TR = T{seq(N-1),seq(N)} .* ...
       sparse(diag(p.legw.*p.xi.* Tmorse(p.xi,p.D(seq(N-1)),p.a(seq(N-1)),...
                                         p.r0,beta)));
  % boundary vector
  if strcmp(bc, 'free')
    v = ones(p.ML,1)/sqrt(p.ML);
  elseif strcmp(bc, 'closed')
    v = zeros(p.ML,1);  v(find(p.xi<=13))=1;  v = v/norm(v);
  elseif strcmp(bc, 'open')
    v = zeros(p.ML,1);  v(find(p.xi>13))=1;  v = v/norm(v);
  else
    error([bc ' boundary conditions not supported, choose free, open or closed.'])
  end

  fe_vec = zeros(N-1,1);
  V = zeros(N-1,p.ML);
  V(1,:) = v';
  for l=2:N-1
    V(l,:) = V(l-1,:)*T{seq(l-1),seq(l)};
    fe_vec(l-1) = (V(l,:)*v)/(V(l-1,:)*v);
    V(l,:) = V(l,:)/norm(V(l,:));
  end
  fe_vec(N-1) = (V(N-1,:)*TR*v)/(V(N-1,:)*v);
  fe = -sum(log(fe_vec))/(beta*N);

function T = Tmorse(x,D,a,R,beta)
  T = exp(-beta.*D.*(exp(-a.*(x-R))-1).^2);

function T = Tstack(x,y,K,alpha,R,beta)
  T = exp(-beta.*K.*(x-y).^2.*exp(-alpha.*(x+y-2*R)));
  
function T = Ttwist(x,y,z,E,h,l0,beta)
  l = sqrt(h^2+x.^2+y.^2-2.*x.*y.*z);
  T = exp(-beta.*E.*(l-l0).^2);


==> DNA_melt/free_energy_curve.m <==
function [temp,fe] = free_energy_curve(tempI, tempF, step, Gamma, seq)
% FREE_ENERGY_CURVE - Compute free energy in temperature interval
%  [temp,fe] = free_energy(tempI, tempF, step, Gamma, seq) computes the
%  free energy for all temperatures between "tempI" and "tempF" with step
%  size "step" at torque "Gamma" for the sequence "seq", and returns a
%  cubic splines interpolation "fe" of the computed values (i.e., a
%  piecewise polynomial).
%  The result can be plotted by >>plot(temp,ppval(fe,temp));
  
  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      warning('%d nucleotides of unknown type are deleted\n', ...
              length(find(seq==0)));
      seq = seq(find(seq~=0));
    end
  end
  N = length(seq);
  
  nstep = (tempF - tempI)/step;
  fev = zeros(nstep+1,1);
  for k = 0:nstep
    temp = tempI + (k/nstep)*(tempF-tempI)
    fev(k+1) = free_energy(temp,Gamma,seq,bc);
  end

  temp = tempI + (0:nstep)*(tempF-tempI)/nstep;
  fe = spline(temp,fe);


==> DNA_melt/free_energy_n.m <==
function [fe,fen] = free_energy_n(varargin)
% FREE_ENERGY_N - compute free energies
% free_energy_n(temp,Gamma,seq,bc) computes the free energy as well as the
%  `expectation value free energies' at temperature "temp" and 
%  torque "Gamma" for the sequence "seq" and boundary conditions "bc".
% free_energy_z(temp,z,seq,T,bc) computes the free energies using the
%   4x4 cell array of transfer matrices "T".
    
  temp = varargin{1};
  Gamma = varargin{2};
  seq = varargin{3};
  switch nargin
   case 4
     T = transfer_matrix(temp,Gamma);
     bc = varargin{4};
   case 5
    T = varargin{4};
    bc = varargin{5};
   otherwise
    error('Wrong number of input arguments');
  end
  
  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      warning('%d nucleotides of unknown type are deleted\n', ...
              length(find(seq==0)));
      seq = seq(find(seq~=0));
    end
  end
  N = length(seq);
  
  % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);
  
  % transfer matrix for n=N-1
  TR = T{seq(N-1),seq(N)} .* ...
       sparse(diag(p.legw.*p.xi.* Tmorse(p.xi,p.D(seq(N-1)),p.a(seq(N-1)),...
                                         p.r0,beta)));
  % <xi> expectation value function
  %df = diag(p.xi);
  % melting probability function
  df = diag(heaviside(p.xi-12));
  
  % boundary vector
  if strcmp(bc, 'free')
    v = ones(p.ML,1)/sqrt(p.ML);
  elseif strcmp(bc, 'closed')
    v = zeros(p.ML,1);  v(find(p.xi<=13))=1;  v = v/norm(v);
  elseif strcmp(bc, 'open')
    v = zeros(p.ML,1);  v(find(p.xi>13))=1;  v = v/norm(v);
  else
    error([bc ' boundary conditions not supported, choose free, open or closed.'])
  end
  
  VL = zeros(N-1,p.ML);
  VR = zeros(p.ML,N-1);
  VL(1,:) = v';
  VR(:,N-1) = TR*v/norm(TR*v);
  fe_vec = zeros(N-1,1);
  for l=2:N-1
    VL(l,:) = VL(l-1,:)*T{seq(l-1),seq(l)};
    fe_vec(l-1) = (VL(l,:)*v)/(VL(l-1,:)*v);
    VL(l,:) = VL(l,:)/norm(VL(l,:));
    VR(:,N-l) = T{seq(N-l),seq(N-l+1)}*VR(:,N-l+1); 
    VR(:,N-l) = VR(:,N-l)/norm(VR(:,N-l));
  end
  fe_vec(N-1) = (VL(N-1,:)*TR*v)/(VL(N-1,:)*v);
  fe = -sum(log(fe_vec))/(beta*N);
  
  fen = zeros(N,1);
  for n=1:N-1
    fen(n) = -(beta*N)^(-1)*log((VL(n,:)*df*VR(:,n))/(VL(n,:)*VR(:,n))) + ...
             fe;
  end
  fen(N) = -(beta*N)^(-1)*log((VL(N-1,:)*TR*df*v)/(VL(N-1,:)*TR*v)) + fe;

  
function T = Tmorse(x,D,a,R,beta)
  T = exp(-beta.*D.*(exp(-a.*(x-R))-1).^2);

function T = Tstack(x,y,K,alpha,R,beta)
  T = exp(-beta.*K.*(x-y).^2.*exp(-alpha.*(x+y-2*R)));
  
function T = Ttwist(x,y,z,E,h,l0,beta)
  l = sqrt(h^2+x.^2+y.^2-2.*x.*y.*z);
  T = exp(-beta.*E.*(l-l0).^2);


==> DNA_melt/free_energy_n_fg.m <==
function [fe,fen] = free_energy_n_fg(varargin)
% FREE_ENERGY_N_FG - compute free energies for F*G exp. values
% free_energy_n_theta(temp,Gamma,seq,F,G,bc) computes the free energy as
% well as the `expectation value free energies' at temperature "temp" and 
%  torque "Gamma" for the sequence "seq" and boundary conditions "bc".
% free_energy_z(temp,z,seq,F,G,T,Tx,bc) computes the free energies using the
%   4x4 cell arrays of transfer matrices "T" and "Tx".
   
  temp = varargin{1};
  Gamma = varargin{2};
  seq = varargin{3};
  F = varargin{4};
  G = varargin{5}; 
  switch nargin
   case 6
    T = transfer_matrix(temp, Gamma);
    Tx = transfer_matrix_fg(temp, Gamma, F, G);
    bc = varargin{6};
   case 8
    T = varargin{6};
    Tx = varargin{7};
    bc = varargin{8};
   otherwise
    error('Wrong number of input arguments');
  end

  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      seq = seq(find(seq~=0));
      sprintf('%d nucleotides of unknown type were deleted\n',...
              length(find(seq==0)));
    end
  end
  N = length(seq);
  
  % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);
  
  % transfer matrix for n=N-1
  TR = T{seq(N-1),seq(N)} .* ...
       sparse(diag(p.legw.*p.xi.* Tmorse(p.xi,p.D(seq(N-1)),p.a(seq(N-1)),...
                                         p.r0,beta)));
  
  % boundary vector
  if strcmp(bc, 'free')
    v = ones(p.ML,1)/sqrt(p.ML);
  elseif strcmp(bc, 'closed')
    v = zeros(p.ML,1);  v(find(p.xi<=13))=1;  v = v/norm(v);
  elseif strcmp(bc, 'open')
    v = zeros(p.ML,1);  v(find(p.xi>13))=1;  v = v/norm(v);
  else
    error([bc ' boundary conditions not supported, choose free, open or closed.'])
  end
  
  VL = zeros(N-1,p.ML);
  VR = zeros(p.ML,N-1);
  normR = ones(N-1,1);
  VL(1,:) = v';
  VR(:,N-1) = TR*v/norm(TR*v);
  normR(N-1) = norm(TR*v);
  fe_vec = zeros(N-1,1);
  for l=2:N-1
    VL(l,:) = VL(l-1,:)*T{seq(l-1),seq(l)};
    fe_vec(l-1) = (VL(l,:)*v)/(VL(l-1,:)*v);
    VL(l,:) = VL(l,:)/norm(VL(l,:));
    VR(:,N-l) = T{seq(N-l),seq(N-l+1)}*VR(:,N-l+1); 
    normR(N-l) = norm(VR(:,N-l));
    VR(:,N-l) = VR(:,N-l)/norm(VR(:,N-l));
  end
  fe_vec(N-1) = (VL(N-1,:)*TR*v)/(VL(N-1,:)*v);
  fe = -sum(log(fe_vec))/(beta*N);
  
  TR1x = Tx{seq(N-1),seq(N)}  .* ...
         sparse(diag(p.legw.*p.xi.* Tmorse(p.xi,p.D(seq(N-1)),p.a(seq(N-1)),...
                                           p.r0,beta)));
  TR2x = TR1x';
  
  fen = zeros(N,1);
  for n=1:N-2
    fen(n) = -(beta*N)^(-1)*log((VL(n,:)*Tx{seq(n),seq(n+1)}*VR(:,n+1))...
                                /(VL(n,:)*VR(:,n)*normR(n))) + fe;
  end
  fen(N-1) = -(beta*N)^(-1)*log((VL(N-1,:)*TR1x*v)/...
                                (VL(N-1,:)*VR(:,N-1)*normR(N-1))) + fe;
  fen(N) = -(beta*N)^(-1)*log((VL(N-1,:)*TR2x*v)/...
                              (VL(N-1,:)*VR(:,N-1)*normR(N-1))) + fe;


  
function T = Tmorse(x,D,a,R,beta)
  T = exp(-beta.*D.*(exp(-a.*(x-R))-1).^2);

function T = Tstack(x,y,K,alpha,R,beta)
  T = exp(-beta.*K.*(x-y).^2.*exp(-alpha.*(x+y-2*R)));
  
function T = Ttwist(x,y,z,E,h,l0,beta)
  l = sqrt(h^2+x.^2+y.^2-2.*x.*y.*z);
  T = exp(-beta.*E.*(l-l0).^2);


==> DNA_melt/melt_cor.m <==
function [prob,cor] = melt_cor(n,temp,Gamma,seq,bc)
% MELT_COR computes the melting correlation between one site and all the others
% melt_cor(n,temp,Gamma,seq,bc) computes the melting correlation of site
%     "n" with all the others at temperature "temp" and torque "Gamma"
%     for the sequence "seq" with boundary conditions "bc" .
% correlation is defined as <r_n r_m>-<r_n><r_m>
% seq is either a 1-dim array of {1,2,3,4} or the name of a fasta file.

  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      warning('%d nucleotides of unknown type are deleted\n', ...
              length(find(seq==0)));
      seq = seq(find(seq~=0));
    end
  end
  N = length(seq);
  
  % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);

  % transfer matrices
  T1 = transfer_matrix(temp,Gamma);
  T2 = transfer_matrix_fg(temp,Gamma,'x','1');
  
  % expectation values <r_n>
  %prob = exp_val_fg(temp,Gamma,seq,'x','1',bc);
  prob=melt_prob(temp,Gamma,seq,bc);
  
  % next compute <r_m>' (see paper for explanation)
  % transfer matrix for n=N-1
  TR = T1{seq(N-1),seq(N)} .* ...
       sparse(diag(p.legw.*p.xi.* Tmorse(p.xi,p.D(seq(N-1)),p.a(seq(N-1)),...
                                         p.r0,beta)));
  % boundary vector
  if strcmp(bc, 'free')
    v = ones(p.ML,1)/sqrt(p.ML);
  elseif strcmp(bc, 'closed')
    v = zeros(p.ML,1);  v(find(p.xi<=13))=1;  v = v/norm(v);
  elseif strcmp(bc, 'open')
    v = zeros(p.ML,1);  v(find(p.xi>13))=1;  v = v/norm(v);
  else
    error([bc ' boundary conditions not supported, choose free, open or closed.'])
  end

%  df = diag(p.xi);
  df = diag(heaviside(p.xi-12));
  id = speye(N);
  % store left and right matrix products
  VL = zeros(N-1,p.ML);
  VR = zeros(p.ML,N-1);
  VL(1,:) = v';
  VR(:,N-1) = TR*v/norm(TR*v);
  for l=2:N-1
    VL(l,:) = VL(l-1,:)*(id(l-1,n)*(T2{seq(l-1),seq(l)}-T1{seq(l-1),seq(l)}) ...
                         + T1{seq(l-1),seq(l)});
    VL(l,:) = VL(l,:)/norm(VL(l,:));
    VR(:,N-l) = (id(N-l,n)*(T2{seq(N-l),seq(N-l+1)}-T1{seq(N-l),seq(N-l+1)}) ...
                 + T1{seq(N-l),seq(N-l+1)})*VR(:,N-l+1); 
    VR(:,N-l) = VR(:,N-l)/norm(VR(:,N-l));
  end
  probpr = zeros(N,1);
  for l=1:N-1
    probpr(l) = (VL(l,:)*df*VR(:,l))/(VL(l,:)*VR(:,l));
  end
  probpr(N) = (VL(N-1,:)*TR*df*v)/(VL(N-1,:)*TR*v);
  
  % correlation
  cor = prob(n)*(probpr - prob);
  
function T = Tmorse(x,D,a,R,beta)
  T = exp(-beta.*D.*(exp(-a.*(x-R))-1).^2);

function T = Tstack(x,y,K,alpha,R,beta)
  T = exp(-beta.*K.*(x-y).^2.*exp(-alpha.*(x+y-2*R)));
  
function T = Ttwist(x,y,z,E,h,l0,beta)
  l = sqrt(h^2+x.^2+y.^2-2.*x.*y.*z);
  T = exp(-beta.*E.*(l-l0).^2);
  
function h = heaviside(x)
  h = ones(size(x));
  h(find(x<0)) = 0;

==> DNA_melt/melt_curve.m <==
function [temp,gamma,diff,tempr] = melt_curve(tempI,tempF,step,Gamma,seq,bc)
% MELT_CURVE - Compute a melting curve 
%   [temp,TT,diff,tempr] = melt_curve(tempI, tempF, step, Gamma, seq)
%   computes a melting curve for sequence "seq" between temperatures
%   "tempI" and "tempF" with step size "step" and torque "Gamma" and
%   boundary conditions "bc".
%   It returns:
%     * temp  : temperature values
%     * gamma : fraction of open base pairs, piecewise polynomial
%     * diff  : derivative of gamma w.r.t. temp, piecewise polynomial
%     * tempr : for each sequence position, the temperature where the
%               melting probability exceeds 50%

sz = size(seq);
% sequence length
N = sz(2);

nstep = (tempF - tempI)/step;
TT = zeros(nstep+1,1);
tempr = zeros(N,1);
done = zeros(N,1);

for k = 0:nstep
  temp = tempI + (k/nstep)*(tempF-tempI);
  prob = melt_prob(temp,Gamma,seq,bc);
  TT(k+1) = sum(prob)/N;
  tempr(find(prob>=0.5 & done==0)) = temp;
  done(find(prob>=0.5 & done==0)) = 1;
end
tempr = [tempF;tempr];
tempr(end) = tempF;
temp = tempI + (0:nstep)*(tempF-tempI)/nstep;
diff = (TT(2:nstep+1)-TT(1:nstep))*nstep/(tempF-tempI);
diff = [diff; diff(end)];
gamma = spline(temp, TT);
%diff2 = mmppder(gamma);



==> DNA_melt/melt_prob.m <==
function prob = melt_prob(varargin)
% MELT_PROB computes the melting probability
% melt_prob(temp,Gamma,seq,bc) computes the melting probability at
%     temperature "temp" and torque "Gamma" for the sequence "seq" with
%     boundary conditions "bc" .
% melt_prob(temp,Gamma,seq,T,bc) computes the melting probability using the
%     4x4 cell array of transfer matrices "T" and with
%     boundary conditions "bc".
% seq is either a 1-dim array of {1,2,3,4} or the name of a fasta file.

  
  temp = varargin{1};
  Gamma = varargin{2};
  seq = varargin{3};
  switch nargin
   case 4
    T = transfer_matrix(temp, Gamma);
    bc = varargin{4};
   case 5
    T = varargin{4};
    bc = varargin{5};
   otherwise
    error('Wrong number of input arguments');
  end
    
  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      warning('%d nucleotides of unknown type are deleted\n', ...
              length(find(seq==0)));
      seq = seq(find(seq~=0));
    end
  end
  N = length(seq);
  
  % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);
  
  % transfer matrix for n=N-1
  TR = T{seq(N-1),seq(N)} .* ...
       sparse(diag(p.legw.*p.xi.* Tmorse(p.xi,p.D(seq(N-1)),p.a(seq(N-1)),...
                                         p.r0,beta)));

  % boundary vector
  if strcmp(bc, 'free')
    v = ones(p.ML,1)/sqrt(p.ML);
  elseif strcmp(bc, 'closed')
    v = zeros(p.ML,1);  v(find(p.xi<=13))=1;  v = v/norm(v);
  elseif strcmp(bc, 'open')
    v = zeros(p.ML,1);  v(find(p.xi>13))=1;  v = v/norm(v);
  else
    error([bc ' boundary conditions not supported, choose free, open or closed.'])
  end
  % store left and right matrix products
  VL = zeros(N-1,p.ML);
  VR = zeros(p.ML,N-1);
  VL(1,:) = v';
  VR(:,N-1) = TR*v/norm(TR*v);
  for l=2:N-1
    VL(l,:) = VL(l-1,:)*T{seq(l-1),seq(l)};
    VL(l,:) = VL(l,:)/norm(VL(l,:));
    VR(:,N-l) = T{seq(N-l),seq(N-l+1)}*VR(:,N-l+1); 
    VR(:,N-l) = VR(:,N-l)/norm(VR(:,N-l));
  end
  % melting probability function
  df = diag(heaviside(p.xi-12));
  % melting probabilities
  prob = zeros(N,1);
  for l=1:N-1
    prob(l) = (VL(l,:)*df*VR(:,l))/(VL(l,:)*VR(:,l));
  end
  prob(N) = (VL(N-1,:)*TR*df*v)/(VL(N-1,:)*TR*v);
  
function T = Tmorse(x,D,a,R,beta)
  T = exp(-beta.*D.*(exp(-a.*(x-R))-1).^2);

function T = Tstack(x,y,K,alpha,R,beta)
  T = exp(-beta.*K.*(x-y).^2.*exp(-alpha.*(x+y-2*R)));
  
function T = Ttwist(x,y,z,E,h,l0,beta)
  l = sqrt(h^2+x.^2+y.^2-2.*x.*y.*z);
  T = exp(-beta.*E.*(l-l0).^2);
  
function h = heaviside(x)
  h = ones(size(x));
  h(find(x<0)) = 0;

==> DNA_melt/melt_prob_lk.m <==
function [prob,u,un] = melt_prob_lk(temp,sigma,seq,bc,Gamma,omega)
% MELT_PROB_LK - computes the melting probability
% melt_prob_lk(temp,sigma,seq,bc) computes the melting probability at
%     temperature "temp" and superhelical density "sigma" for the
%     sequence "seq" with boundary conditions bc.
%     Gamma is a vector of torque values over which to maximize the free
%     energy
%     omega is a vector of values to compute the complex integrals
% seq is either a 1-dim array of {1,2,3,4} or the name of a fasta file.
% Output: "prob" contains the melting probability, "in" the inequivalence
% of ensembles measure (prob_lk / prob_tq)  

  
 
  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      warning('%d nucleotides of unknown type are deleted\n', ...
              length(find(seq==0)));
      seq = seq(find(seq~=0));
    end
  end
  
  N = length(seq);
  % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);
  % compute linking number
  Lk0 = sum(p.theta0(seq(1:N-1)+4*(seq(2:N)-1)));
  alpha = (1+sigma)*Lk0/N;

  % find maximum of free energy
  f=zeros(size(Gamma));
  fn=zeros(size(Gamma));
  for k=1:length(Gamma)
    f(k) = free_energy(temp,Gamma(k),seq,bc) + alpha*Gamma(k);
  end
  % cubic splines interpolation of f
  ppf = spline(Gamma,f);
  % derivative
  ppfd = mmppder(ppf);
  % maximum
  Gamma0 = fzero(@(Gamma) ppval(ppfd,Gamma), -0.05);
  
  % integrate along same line for all n
  z = Gamma0 + i*omega;
  
  [f0, f0n] = free_energy_n(temp,Gamma0,seq,bc);
  %[f0, f0n] = free_energy_n_theta(temp,Gamma0,seq);
  f0 = f0 + alpha*Gamma0;
  f0n = f0n + alpha*Gamma0;

  ur=zeros(size(z));
  ui=zeros(size(z));
  urn=zeros(length(z),N);
  uin=zeros(length(z),N);
  for k=1:length(ur)
    [fe, fen] = free_energy_n(temp,z(k),seq,bc);
    %[fe, fen] = free_energy_n_theta(temp,z(k),seq);
    ur(k) = real(fe) + alpha*Gamma0 - f0;
    ui(k) = imag(fe) + alpha*omega(k);
    
    urn(k,:) = real(fen) + alpha*Gamma0 - f0n;
    uin(k,:) = imag(fen) + alpha*omega(k);
  end
  % denominator integral
  pr = spline(omega,exp(-beta*N*ur).*cos(beta*N*ui));
  pri = mmppint(pr,0);
  int = ppval(pri,omega(end));
  % nominator integrals
  intn = zeros(N,1);
  for n=1:N
    prn = spline(omega,exp(-beta*N*urn(:,n)).*cos(beta*N*uin(:,n)));
    prni = mmppint(prn,0);
    intn(n) = ppval(prni,omega(end));
  end
  prob = exp(-beta*N*(f0n-f0)).*intn/int;

  u = exp(-beta*N*ur).*exp(i*beta*N*ui);
  un = exp(-beta*N*urn).*exp(i*beta*N*uin);


==> DNA_melt/melt_prob_long.m <==
function prob = melt_prob_long(varargin)
% MELT_PROB_LONG computes the melting probability for long sequences 
% melt_prob_long(temp,Gamma,seq,N0,d,bc) computes the melting probability at
%     temperature "temp" and torque "Gamma for the sequence "seq" using
%     windows of length "N0" and overlap "2d" and boundary conditions "bc".
% melt_prob(temp,Gamma,seq,T,N0,d,bc) computes the melting probability using
%     the 4x4 cell array of transfer matrices "T" and boundary conditions "bc".
% seq is either a 1-dim array of {1,2,3,4} or the name of a fasta file.

  temp = varargin{1};
  Gamma = varargin{2};
  seq = varargin{3};
  switch nargin
   case 6
    T = transfer_matrix(temp, Gamma);
    N0 = varargin{4};
    d = varargin{5};
    bc = varargin{6};
   case 6
    T = varargin{4};
    N0 = varargin{5};
    d = varargin{6};
    bc = varargin{7};
   otherwise
    error('Wrong number of input arguments');
  end
    
  % if seq is not a numeric array, it should be a fasta file which is
  % then converted to a numeric array
  if ~isnumeric(seq)
    [h seq] = fastaread(seq);
    seq = nt2int(seq,'ACGTOnly', true);
    if length(find(seq==0)) ~= 0
      seq = seq(find(seq~=0));
      sprintf('%d nucleotides of unknown type were deleted\n',...
              length(find(seq==0)));
    end
  end
  N = length(seq);
  
  prob = zeros(N,1);
  
  % first window
  tmpprob = melt_prob(temp,Gamma,seq(1:N0+d),T,bc);
  prob(1:N0) = tmpprob(1:N0);
  
  % second to next to last window
  for k=2:floor((N-d)/N0)-1
    tmpprob = melt_prob(temp,Gamma,seq((k-1)*N0-d+1:k*N0+d),T,bc);
    prob((k-1)*N0+1:k*N0)=tmpprob(d+1:N0+d);
  end
  
  % last window
  tmpprob = melt_prob(temp,Gamma,seq((floor((N-d)/N0)-1)*N0-d+1:end),T,bc);
  prob((floor((N-d)/N0)-1)*N0+1:end) = tmpprob(d+1:end);


==> DNA_melt/mmppder.m <==
function ppd = mmppder(pp)
% MMPPDER - Cubic Spline Derivative Interpolation
%   Copied from "Mastering Matlab, 6th Ed." p. 294
  [br,co,npy,nco] = unmkpp(pp);
  sf = nco-1:-1:1;
  dco = sf(ones(npy,1),:).*co(:,1:nco-1);
  ppd = mkpp(br,dco);


==> DNA_melt/mmppint.m <==
function ppi = mmppint(pp,c)
% MMPPINT - Cubic spline integral interpolation
%   Copied from "Mastering Matlab, 6th Ed." p. 292   
  if prod(size(c))~=1
    error('C must be a scalar.')
  end
  [br,co,npy,nco]=unmkpp(pp);
  sf=nco:-1:1;
  ico=[co./sf(ones(npy,1),:) zeros(npy,1)];
  nco=nco+1;
  ico(1,nco)=c;
  for k=2:npy
    ico(k,nco)=polyval(ico(k-1,:),br(k)-br(k-1));
  end
  ppi=mkpp(br,ico);


==> DNA_melt/overlap.m <==
function c = overlap(prob,cod)
% OVERLAP - Compute the overlap between opening probability and sequence property
%   c = overlap(prob,cod) computes the overlap between the opening
%   probabilities "prob" and a sequence property "cod".
%   Example: property is coding/non-coding; cod is a vector of 0/1's,
%   0=non-coding, 1=coding.
%   The score function is the standard normalized vector product, i.e.,
%   lies between 0 and 1 and is 1 if and only if prob=cod.
  
  if length(prob) == length(cod)
    c = (1-prob)'*cod/(norm(1-prob)*norm(cod));
  else
    error('Input arguments should be vectors of the same length.')
  end


==> DNA_melt/transfer_matrix.m <==
function T = transfer_matrix(temp, Gamma)
% TRANSFER_MATRIX - Create transfer matrix for every possible dinucleotide step
% transfer_matrix(temp, Gamma) creates a 4x4 cell array of transfer
%    matrices at temperature "temp" and torque "Gamma".

  % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);
  cutoff = 10^(-6); % values below cutoff are set to 0 to obtain sparse matrices
  
  % define some indices
  n1 = 1:p.ML;
  n2 = 1:p.ML^2;
  [i1,i2] = ind2sub([p.ML p.ML],n2); 
  n3 = 1:p.ML^2*p.MC;
  [j1,j2,j3] = ind2sub([p.ML p.ML p.MC],n3);
  n4 = 1:p.ML*p.MC;
  [k1,k2] = ind2sub([p.MC p.MC],n4);
  
  % create transfer matrices
  T = cell(4,4);
  for s=1:4
    S1diag = p.legw(n1).*p.xi(n1) .* Tmorse(p.xi(n1),p.D(s),p.a(s),p.r0,beta);
    S1 = sparse(n1,n1,S1diag,p.ML,p.ML);
    for t=1:4
      S2 = Tstack(p.xi(i1),p.xi(i2),p.K(s,t),p.alpha(s,t),p.r0,beta);
      S2 = reshape(S2,[p.ML,p.ML]);
      
      S3 = p.chebw.*Ttwist(p.xi(j1),p.xi(j2),p.chebz(j3),p.E(s,t),p.h,...
                           p.l0(s,t),beta).* exp(beta.*Gamma.*acos(p.chebz(j3)));
      S3 = reshape(S3, [p.ML p.ML p.MC]);
      S3 = sum(S3,3);
      tt = (S1*S2).*S3;
      tt(find(tt<cutoff)) = 0;
      T{s,t} = sparse(tt);
    end
  end
  
function T = Tmorse(x,D,a,R,beta)
  T = exp(-beta.*D.*(exp(-a.*(x-R))-1).^2);
  
function T = Tstack(x,y,K,alpha,R,beta)
  T = exp(-beta.*K.*(x-y).^2.*exp(-alpha.*(x+y-2*R)));
  
function T = Ttwist(x,y,z,E,h,l0,beta)
  l = sqrt(h^2+x.^2+y.^2-2.*x.*y.*z);
  T = exp(-beta.*E.*(l-l0).^2);

==> DNA_melt/transfer_matrix_fg.m <==
function T = transfer_matrix_fg(temp, Gamma, F, G)
% TRANSFER_MATRIX_FG - Create transfer matrix for every possible dinucleotide step
% transfer_matrix_fg(temp, Gamma, F, G) creates a 4x4 cell array of transfer 
%    matrices at temperature "temp" and torque "Gamma" for the test
%    function "F(r)*G(cos theta)" (F,G are given as strings).

  if isstr(F)
    f = inline(F);
  else
    f = F;
  end
  
  if isstr(G)
    g = inline(G);
  else
    g = G;
  end
 % get model and integration parameters
  p = getpref('DNA_melt');
  beta = 1./(p.kB.*temp);
  cutoff = 10^(-6); % values below cutoff are set to 0 to obtain sparse matrices
  
  % define some indices
  n1 = 1:p.ML;
  n2 = 1:p.ML^2;
  [i1,i2] = ind2sub([p.ML p.ML],n2); 
  n3 = 1:p.ML^2*p.MC;
  [j1,j2,j3] = ind2sub([p.ML p.ML p.MC],n3);
  n4 = 1:p.ML*p.MC;
  [k1,k2] = ind2sub([p.MC p.MC],n4);
  
  % create transfer matrices
  T = cell(4,4);
  for s=1:4
    S1diag = p.legw(n1).*p.xi(n1).* feval(f,p.xi(n1)) ...
             .* Tmorse(p.xi(n1),p.D(s),p.a(s),p.r0,beta);
    S1 = sparse(n1,n1,S1diag,p.ML,p.ML);
    for t=1:4
      S2 = Tstack(p.xi(i1),p.xi(i2),p.K(s,t),p.alpha(s,t),p.r0,beta);
      S2 = reshape(S2,[p.ML,p.ML]);
      
      S3 = p.chebw .* feval(g,p.chebz(j3)) ...
           .*Ttwist(p.xi(j1),p.xi(j2),p.chebz(j3),p.E(s,t),p.h,...
                    p.l0(s,t),beta).* exp(beta.*Gamma.*acos(p.chebz(j3)));
      S3 = reshape(S3, [p.ML p.ML p.MC]);
      S3 = sum(S3,3);
      tt = (S1*S2).*S3;
      tt(find(tt<cutoff)) = 0;
      T{s,t} = sparse(tt);
    end
  end
  
function T = Tmorse(x,D,a,R,beta)
  T = exp(-beta.*D.*(exp(-a.*(x-R))-1).^2);
  
function T = Tstack(x,y,K,alpha,R,beta)
  T = exp(-beta.*K.*(x-y).^2.*exp(-alpha.*(x+y-2*R)));
  
function T = Ttwist(x,y,z,E,h,l0,beta)
  l = sqrt(h^2+x.^2+y.^2-2.*x.*y.*z);
  T = exp(-beta.*E.*(l-l0).^2);
